Updated constraints on velocity and momentum-dependent asymmetric dark matter

We present updated constraints on dark matter models with momentum-dependent or velocity-dependent interactions with nuclei, based on direct detection and solar physics. We improve our previous treatment of energy transport in the solar interior by dark matter scattering, leading to significant changes in fits to many observables. Based on solar physics alone, DM with a spin-independent $q^{4}$ coupling provides the best fit to data, and a statistically satisfactory solution to the solar abundance problem. Once direct detection limits are accounted for however, the best solution is spin-dependent $v^2$ scattering with a reference cross-section of 10$^{-35}$ cm$^2$ (at a reference velocity of $v_0=220$ km s$^{-1}$), and a dark matter mass of about 5 GeV.

==> anc/likelihood_solarDM.dat <==
#Observables and likelihoods for momentum and v-dependent asymmetric dark matter in the Sun	
#Aaron Vincent, Pat Scott & Aldo Serenelli 2016	
#SD: spin dependent	
#vpow: power n in v^n cross section	
#qpow: power n in q^n cross section	
#mx: DM mass (GeV)	
#s0: -log10(sigma_0/cm^2)	
#8B: Boron 8 neutrino flux cm^-2 s^-1	
#7Be: Beryllium 7 neutrino flux cm^-2 s^-1	
#Ys: surface helium abundance	
#Rcz: convective zone radius, in log10(Rcz/Rcz,obs)	
#dcs 1-5: sound speed delta c_s/c_s at R = 0.1, 0.2425, 0.385, 0.5275 and 0.67 times the solar radius	
#chi2xx: chi-squared value of each observable wrt solar data, where r02 and r13 are the total chi2 for the small-freq separations	
#chi2tot: total chi-squared value of each observable wrt solar data, excluding c_s(r), since these are quite correlated	
#SD	vpow	qpow	mx	s0	8B	7Be	Ys	Rcz	dcs1	dcs2	dcs3	dcs4	dcs5	chi28B	chi27Be	chi2Ys	chi2Rcz	chi2cs	chi2r02	chi2r13	chi2total
0	0	0	5	33	4.9022e+06	4.7037e+09	0.23558	0.0053345	-0.00095454	-5.1911e-05	0.0029263	0.0029988	0.0081671	0.019395	0.081171	7.0091	4.5676	29.439	144.12	110.53	266.33
0	0	0	5	34	4.5662e+06	4.6177e+09	0.23526	0.005233	-0.00074276	-0.00015916	0.002752	0.0027379	0.0078787	0.43653	0.25172	7.36	4.3944	26.734	103.06	65.565	181.07
0	0	0	5	35	2.5228e+06	3.9139e+09	0.23226	0.0029008	0.001448	-0.0012006	0.0010333	0.00013328	0.0050684	41.678	6.1664	11.08	1.3431	12.372	273.85	258.99	593.11
0	0	0	5	38	4.7903e+06	4.6755e+09	0.23549	0.0053829	-0.00091005	-8.5294e-05	0.002876	0.0029261	0.0080866	0.093145	0.12645	7.1069	4.6514	28.664	131.63	94.15	237.76
0	0	0	5	39	4.9391e+06	4.7126e+09	0.23561	0.0053167	-0.00097303	-3.7772e-05	0.0029442	0.0030266	0.0081967	0.0074099	0.069106	6.9766	4.537	29.728	150.66	115.99	278.24
0	0	0	5	40	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	150.89	116.29	278.77
0	0	0	10	33	4.9332e+06	4.7118e+09	0.23561	0.0053159	-0.00097768	-3.7825e-05	0.0029444	0.0030251	0.0081955	0.008931	0.070161	6.9766	4.5356	29.725	149.67	114.94	276.2
0	0	0	10	34	4.8602e+06	4.6972e+09	0.23557	0.005331	-0.00099364	-5.1963e-05	0.0029261	0.0030038	0.0081704	0.040278	0.090726	7.0199	4.5616	29.491	145.72	107.66	265.09
0	0	0	10	35	4.2771e+06	4.5687e+09	0.23526	0.0051936	-0.0011116	-0.00016292	0.0027682	0.0027679	0.0079179	1.3713	0.39381	7.36	4.3281	27.318	110.7	51.683	175.84
0	0	0	10	37	2.5705e+06	4.0301e+09	0.23375	0.0042498	-0.0018593	-0.00069668	0.0020016	0.0016178	0.0066869	38.828	4.5319	9.1436	2.8917	19.525	101.92	156.12	313.44
0	0	0	10	38	4.8653e+06	4.6996e+09	0.23559	0.0053246	-0.001007	-5.0465e-05	0.0029317	0.0030105	0.0081786	0.037276	0.087134	6.9983	4.5506	29.581	147.51	106.38	265.56
0	0	0	10	39	4.9399e+06	4.7128e+09	0.23561	0.005316	-0.00097443	-3.817e-05	0.002945	0.003027	0.0081955	0.0072114	0.068843	6.9766	4.5358	29.728	150.83	116.13	278.55
0	0	0	10	40	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	150.88	116.21	278.68
0	0	0	15	33	4.9378e+06	4.7125e+09	0.23561	0.0053163	-0.00097498	-3.7772e-05	0.0029449	0.0030266	0.0081932	0.0077382	0.069237	6.9766	4.5363	29.717	150.68	115.96	278.23
0	0	0	15	34	4.9122e+06	4.7082e+09	0.2356	0.005319	-0.0009837	-4.2367e-05	0.0029397	0.0030226	0.0081897	0.015556	0.075013	6.9874	4.5409	29.673	150.46	113.46	275.54
0	0	0	15	35	4.6853e+06	4.6657e+09	0.23551	0.0053511	-0.0010495	-7.5769e-05	0.0028993	0.0029614	0.0081271	0.21879	0.1445	7.0851	4.5963	29.137	140.49	93.359	245.89
0	0	0	15	36	3.6876e+06	4.4333e+09	0.23496	0.0050212	-0.0014038	-0.00026646	0.0026312	0.0025683	0.0077083	5.9592	0.96883	7.6967	4.0439	25.838	90.209	20.836	129.71
0	0	0	15	37	3.4775e+06	4.3726e+09	0.23484	0.0047922	-0.0016501	-0.00031278	0.0025728	0.0024831	0.0076205	8.9317	1.3191	7.8335	3.6815	25.437	83.415	16.972	122.15
0	0	0	15	38	4.8943e+06	4.705e+09	0.2356	0.0053199	-0.00099328	-4.3955e-05	0.0029387	0.0030173	0.0081861	0.022729	0.079467	6.9874	4.5425	29.652	149.34	111.29	272.26
0	0	0	15	39	4.9402e+06	4.7129e+09	0.23561	0.0053159	-0.00097449	-3.817e-05	0.002945	0.003027	0.0081955	0.0071377	0.068712	6.9766	4.5356	29.729	150.75	116.06	278.4
0	0	0	15	40	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	150.89	116.27	278.75
0	0	0	25	33	4.94e+06	4.7129e+09	0.23561	0.005316	-0.00097449	-3.817e-05	0.002945	0.003027	0.0081955	0.0071868	0.068712	6.9766	4.5358	29.729	150.88	116.17	278.64
0	0	0	25	34	4.9333e+06	4.7118e+09	0.23561	0.0053165	-0.00097662	-3.9575e-05	0.0029439	0.003026	0.0081932	0.0089036	0.070161	6.9766	4.5366	29.712	151.4	115.66	278.65
0	0	0	25	35	4.8741e+06	4.7024e+09	0.23559	0.0053213	-0.00099298	-4.6209e-05	0.0029354	0.0030143	0.008185	0.032491	0.083038	6.9983	4.5449	29.624	147.82	110.74	270.22
0	0	0	25	36	4.5305e+06	4.6404e+09	0.23547	0.0053617	-0.0010832	-8.888e-05	0.002882	0.0029392	0.0081042	0.51902	0.19728	7.1287	4.6146	28.939	135.25	82.833	230.54
0	0	0	25	37	4.3168e+06	4.5979e+09	0.23539	0.005102	-0.001193	-0.00011535	0.0028548	0.0028966	0.0080608	1.2038	0.30516	7.2164	4.1759	28.649	127.96	62.569	203.43
0	0	0	25	38	4.9223e+06	4.7103e+09	0.23561	0.0053167	-0.00098137	-3.892e-05	0.0029437	0.0030261	0.0081932	0.012153	0.072163	6.9766	4.537	29.715	150.96	114.37	276.93
0	0	0	25	39	4.9405e+06	4.713e+09	0.23561	0.0053159	-0.00097452	-3.817e-05	0.002945	0.003027	0.0081955	0.0070644	0.068581	6.9766	4.5356	29.729	150.87	116.22	278.68
0	0	0	25	40	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	150.93	116.24	278.76
1	0	0	5	32	4.7245e+06	4.6637e+09	0.23547	0.0053925	-0.00093193	-9.3774e-05	0.0028647	0.0029089	0.0080682	0.16497	0.14837	7.1287	4.6681	28.514	127.37	86.484	225.96
1	0	0	5	33	3.3572e+06	4.2696e+09	0.2341	0.004207	-0.00030028	-0.00056906	0.0021148	0.0017712	0.0068368	11.088	2.0549	8.7037	2.8335	18.906	52.084	23.427	100.19
1	0	0	5	36	4.3843e+06	4.5776e+09	0.23516	0.0049942	-0.0007828	-0.00019535	0.0026985	0.002662	0.0077986	0.94962	0.36564	7.4714	4.0003	26.058	93.359	49.714	155.86
1	0	0	5	37	4.9354e+06	4.712e+09	0.23561	0.0053174	-0.00097313	-3.9443e-05	0.0029429	0.003025	0.0081932	0.0083369	0.069897	6.9766	4.5382	29.702	149.75	115.22	276.56
1	0	0	5	38	4.9406e+06	4.713e+09	0.23561	0.0053159	-0.00097453	-3.817e-05	0.002945	0.003027	0.0081955	0.0070401	0.068581	6.9766	4.5356	29.729	150.87	116.25	278.71
1	0	0	5	39	4.9402e+06	4.7128e+09	0.23561	0.0053163	-0.00097343	-3.8603e-05	0.0029442	0.003029	0.008199	0.0071377	0.068843	6.9766	4.5363	29.742	150.94	116.3	278.83
1	0	0	5	40	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	150.91	116.23	278.73
1	0	0	10	32	4.8344e+06	4.6928e+09	0.23557	0.0053323	-0.0010105	-5.6634e-05	0.002923	0.002999	0.008162	0.057065	0.097507	7.0199	4.5638	29.443	144.32	104.92	260.98
1	0	0	10	33	4.1468e+06	4.5406e+09	0.23521	0.005205	-0.001235	-0.00018081	0.0027478	0.0027432	0.0078895	2.0248	0.49055	7.4156	4.3472	27.184	106.86	40.785	161.92
1	0	0	10	36	4.8167e+06	4.6893e+09	0.23556	0.0053375	-0.0010053	-5.9768e-05	0.0029181	0.0029884	0.0081541	0.070368	0.10308	7.0308	4.5728	29.361	143.85	103.9	259.53
1	0	0	10	37	4.9394e+06	4.7128e+09	0.23561	0.0053162	-0.0009744	-3.817e-05	0.0029449	0.003027	0.0081955	0.0073351	0.068843	6.9766	4.5361	29.728	150.78	116.15	278.52
1	0	0	10	38	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	150.87	116.21	278.67
1	0	0	10	39	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	150.82	116.22	278.63
1	0	0	10	40	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	150.82	116.22	278.63
1	0	0	15	32	4.8785e+06	4.7023e+09	0.23559	0.0053218	-0.00099803	-4.6621e-05	0.0029359	0.0030155	0.0081832	0.030176	0.083183	6.9983	4.5458	29.625	149.4	110.14	271.2
1	0	0	15	33	4.4707e+06	4.6233e+09	0.23543	0.0053827	-0.0011458	-0.0001052	0.0028614	0.0029074	0.0080691	0.67631	0.23752	7.1725	4.651	28.687	131.65	72.711	217.1
1	0	0	15	36	4.8977e+06	4.7058e+09	0.2356	0.0053206	-0.00098803	-4.4879e-05	0.0029365	0.0030181	0.0081873	0.021242	0.078341	6.9874	4.5437	29.642	149.72	112.17	273.52
1	0	0	15	37	4.9402e+06	4.7129e+09	0.23561	0.0053159	-0.0009745	-3.817e-05	0.002945	0.003027	0.0081955	0.0071377	0.068712	6.9766	4.5356	29.729	150.86	116.2	278.65
1	0	0	15	38	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	150.93	116.25	278.77
1	0	0	15	39	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	150.82	116.23	278.64
1	0	0	15	40	4.9402e+06	4.7128e+09	0.23561	0.0053163	-0.00097343	-3.8603e-05	0.0029442	0.003029	0.008199	0.0071377	0.068843	6.9766	4.5363	29.742	150.92	116.3	278.81
1	0	0	25	32	4.9125e+06	4.7088e+09	0.23561	0.0053178	-0.00098456	-4.1955e-05	0.0029408	0.0030222	0.0081909	0.015447	0.074193	6.9766	4.5389	29.685	151.16	113.62	276.39
1	0	0	25	33	4.7241e+06	4.6768e+09	0.23555	0.0053365	-0.0010401	-6.261e-05	0.0029163	0.0029887	0.0081523	0.16548	0.12412	7.0416	4.5711	29.374	142.94	98.107	252.95
1	0	0	25	35	4.4465e+06	4.6235e+09	0.23543	0.0053805	-0.0010993	-0.00010252	0.0028617	0.0029093	0.0080719	0.74734	0.23702	7.1725	4.6472	28.659	131.68	76.565	221.05
1	0	0	25	36	4.9311e+06	4.7115e+09	0.23561	0.0053164	-0.00097794	-3.7253e-05	0.0029428	0.0030256	0.0081932	0.0095177	0.070559	6.9766	4.5365	29.706	150.53	115.39	277.51
1	0	0	25	37	4.9406e+06	4.713e+09	0.23561	0.0053159	-0.00097453	-3.8113e-05	0.002945	0.003027	0.0081955	0.0070401	0.068581	6.9766	4.5356	29.729	150.86	116.22	278.67
1	0	0	25	38	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	150.89	116.22	278.7
1	0	0	25	39	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	150.82	116.22	278.63
1	0	0	25	40	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	150.82	116.22	278.63
0	0	-2	3	30	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	149	113.89	274.48
0	0	-2	3	31	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.99	113.88	274.46
0	0	-2	3	32	4.9406e+06	4.713e+09	0.23561	0.0053158	-0.00097451	-3.6669e-05	0.0029454	0.0030258	0.0081955	0.0070401	0.068581	6.9766	4.5354	29.729	148.98	113.76	274.33
0	0	-2	3	33	4.9395e+06	4.7126e+09	0.23561	0.0053172	-0.00097304	-3.8828e-05	0.0029442	0.0030255	0.0081966	0.0073103	0.069106	6.9766	4.5378	29.726	148.74	113.63	273.96
0	0	-2	3	34	4.9297e+06	4.7099e+09	0.23559	0.0053273	-0.00096383	-4.4898e-05	0.0029333	0.0030127	0.0081775	0.0099195	0.072701	6.9983	4.5552	29.552	147.13	111.85	270.62
0	0	-2	3	35	4.8238e+06	4.6784e+09	0.23541	0.0051641	-0.00084266	-9.7672e-05	0.0028269	0.0028465	0.007997	0.064838	0.1213	7.1944	4.2788	27.838	125.94	94.209	231.81
0	0	-2	3	36	3.9031e+06	4.3782e+09	0.23358	0.0038196	0.00032297	-0.00063996	0.0017697	0.0012184	0.0062303	3.7473	1.284	9.3551	2.3336	15.205	13.329	5.119	35.168
0	0	-2	3	40	4.06e+06	4.43e+09	0.23406	0.0040694	-2.6754e-05	-0.00051339	0.0020373	0.0016356	0.0066855	2.5567	0.98592	8.752	2.6503	17.739	25.762	11.204	51.911
0	0	-2	5	30	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.99	113.84	274.42
0	0	-2	5	31	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.97	113.87	274.43
0	0	-2	5	32	4.9406e+06	4.713e+09	0.23561	0.0053159	-0.00097452	-3.817e-05	0.002945	0.003027	0.0081955	0.0070401	0.068581	6.9766	4.5356	29.729	148.95	113.82	274.36
0	0	-2	5	33	4.9399e+06	4.7128e+09	0.23561	0.0053163	-0.0009744	-3.817e-05	0.0029442	0.0030267	0.0081955	0.0072114	0.068843	6.9766	4.5363	29.724	148.98	113.74	274.31
0	0	-2	5	34	4.933e+06	4.7111e+09	0.23561	0.0053192	-0.00097105	-4.0806e-05	0.0029415	0.0030226	0.0081903	0.0089861	0.071092	6.9766	4.5413	29.676	147.9	112.78	272.28
0	0	-2	5	35	4.8671e+06	4.6951e+09	0.23555	0.0053507	-0.00093766	-6.1164e-05	0.0029093	0.0029772	0.0081397	0.036303	0.093931	7.0416	4.5956	29.176	139.44	103.09	254.3
0	0	-2	5	36	4.2738e+06	4.54e+09	0.23498	0.0048215	-0.00058205	-0.00025821	0.0026015	0.0025066	0.0076334	1.386	0.49276	7.674	3.7269	24.609	72.696	33.712	119.69
0	0	-2	5	40	4.6126e+06	4.6303e+09	0.23534	0.0051863	-0.00082739	-0.0001362	0.0027954	0.0028042	0.007954	0.34142	0.22062	7.2714	4.3159	27.427	111.33	69.084	192.56
0	0	-2	10	30	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.99	113.84	274.42
0	0	-2	10	31	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	149.03	113.89	274.51
0	0	-2	10	32	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.93	113.9	274.42
0	0	-2	10	33	4.9404e+06	4.7129e+09	0.23561	0.0053159	-0.0009745	-3.817e-05	0.002945	0.003027	0.0081955	0.0070888	0.068712	6.9766	4.5356	29.729	148.94	113.82	274.35
0	0	-2	10	34	4.9376e+06	4.7124e+09	0.23561	0.0053167	-0.00097481	-3.852e-05	0.0029442	0.0030266	0.0081967	0.0077893	0.069369	6.9766	4.537	29.729	148.73	113.53	273.85
0	0	-2	10	35	4.9102e+06	4.7073e+09	0.2356	0.0053209	-0.00098258	-4.3829e-05	0.0029385	0.0030177	0.0081856	0.016296	0.076252	6.9874	4.5442	29.64	147.17	110.41	269.2
0	0	-2	10	36	4.6597e+06	4.6571e+09	0.23549	0.0053677	-0.0010468	-8.7766e-05	0.0028822	0.0029366	0.0080969	0.25845	0.16155	7.1069	4.625	28.871	131.74	84.563	228.45
0	0	-2	10	37	3.3147e+06	4.3008e+09	0.23451	0.0047031	-0.0013503	-0.00042109	0.0023859	0.0022069	0.007313	11.942	1.8125	8.2159	3.5452	22.76	65.838	16.879	108.23
0	0	-2	10	39	2.8365e+06	4.1355e+09	0.23409	0.0043876	-0.0016836	-0.00057479	0.0021593	0.0018593	0.0069339	25.974	3.3024	8.7158	3.0832	20.686	76.631	79.443	197.15
0	0	-2	10	40	4.8708e+06	4.6994e+09	0.23558	0.0053269	-0.0010006	-5.0848e-05	0.0029295	0.0030095	0.0081757	0.034232	0.087431	7.0091	4.5545	29.548	146.85	106.11	264.65
0	0	-2	15	30	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	149	113.9	274.49
0	0	-2	15	31	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	149	113.89	274.48
0	0	-2	15	32	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.98	113.89	274.46
0	0	-2	15	33	4.9405e+06	4.713e+09	0.23561	0.0053159	-0.00097452	-3.817e-05	0.002945	0.003027	0.0081955	0.0070644	0.068581	6.9766	4.5356	29.729	148.97	113.82	274.38
0	0	-2	15	34	4.939e+06	4.7127e+09	0.23561	0.0053161	-0.00097436	-3.817e-05	0.0029449	0.003027	0.0081935	0.0074349	0.068975	6.9766	4.536	29.719	148.84	113.71	274.14
0	0	-2	15	35	4.9238e+06	4.71e+09	0.23561	0.0053176	-0.00097957	-4.0331e-05	0.002942	0.0030246	0.0081909	0.011675	0.072567	6.9766	4.5385	29.691	149.44	112.42	273.46
0	0	-2	15	36	4.7873e+06	4.6854e+09	0.23556	0.0053369	-0.0010202	-5.9396e-05	0.0029174	0.0029902	0.0081544	0.095889	0.10931	7.0308	4.5717	29.373	143.25	100.19	255.25
0	0	-2	15	37	4.0114e+06	4.517e+09	0.23517	0.0052122	-0.0012745	-0.00019379	0.0027309	0.0027211	0.0078701	2.8922	0.58094	7.4602	4.3593	27.033	106.28	37.509	159.08
0	0	-2	15	39	3.9145e+06	4.4926e+09	0.23513	0.0052196	-0.0014189	-0.00021009	0.0027169	0.0027011	0.0078532	3.6494	0.68272	7.5049	4.3718	27.034	105.43	29.529	151.17
0	0	-2	15	40	4.9149e+06	4.7085e+09	0.2356	0.0053184	-0.00098455	-3.9543e-05	0.0029402	0.0030241	0.0081908	0.014585	0.074603	6.9874	4.5399	29.684	148.37	111.24	271.23
0	0	-2	25	30	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	149	113.89	274.48
0	0	-2	25	31	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.96	113.86	274.41
0	0	-2	25	32	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	149.03	113.88	274.5
0	0	-2	25	33	4.9406e+06	4.713e+09	0.23561	0.0053158	-0.00097452	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070401	0.068581	6.9766	4.5354	29.731	149	113.89	274.48
0	0	-2	25	34	4.9404e+06	4.7131e+09	0.23561	0.0053153	-0.00097426	-3.7611e-05	0.0029466	0.0030285	0.0081979	0.0070888	0.06845	6.9766	4.5346	29.751	149.07	113.76	274.42
0	0	-2	25	35	4.9337e+06	4.7119e+09	0.23561	0.0053163	-0.00097661	-3.8141e-05	0.0029428	0.0030256	0.0081955	0.0087942	0.070029	6.9766	4.5363	29.715	148.48	113.14	273.21
0	0	-2	25	36	4.8776e+06	4.7031e+09	0.23559	0.0053203	-0.0009912	-4.597e-05	0.0029371	0.0030188	0.0081873	0.030642	0.08203	6.9983	4.5432	29.649	147.18	109.03	267.86
0	0	-2	25	37	4.5428e+06	4.6442e+09	0.23548	0.0053525	-0.0010856	-8.311e-05	0.0028937	0.0029534	0.0081187	0.48948	0.18877	7.1178	4.5987	29.09	133.37	81.451	227.22
0	0	-2	25	39	4.6126e+06	4.6556e+09	0.23551	0.0053513	-0.0010831	-8.0181e-05	0.0028956	0.0029595	0.0081234	0.34142	0.16442	7.0851	4.5966	29.127	137.74	86.009	235.94
0	0	-2	25	40	4.9343e+06	4.712e+09	0.23561	0.0053164	-0.00097602	-3.9575e-05	0.0029454	0.0030267	0.0081955	0.0086314	0.069897	6.9766	4.5365	29.732	149.01	113.33	273.93
0	0	2	3	30	4.9396e+06	4.7127e+09	0.23561	0.0053173	-0.00097304	-3.8828e-05	0.0029442	0.0030252	0.0081947	0.0072855	0.068975	6.9766	4.538	29.717	148.79	113.71	274.09
0	0	2	3	31	4.9304e+06	4.71e+09	0.23559	0.0053286	-0.00096217	-4.4898e-05	0.0029321	0.0030108	0.0081787	0.0097175	0.072567	6.9983	4.5574	29.547	147.27	111.95	270.86
0	0	2	3	32	4.8299e+06	4.6789e+09	0.23539	0.0051753	-0.00083545	-0.00010024	0.0028172	0.0028315	0.0079815	0.060289	0.12042	7.2164	4.2975	27.691	126.31	94.706	232.71
0	0	2	3	33	3.9302e+06	4.3771e+09	0.23338	0.0036997	0.00042277	-0.00067078	0.0016306	0.0010097	0.0060044	3.519	1.2908	9.607	2.1888	13.987	9.9058	4.508	31.019
0	0	2	3	36	4.3873e+06	4.5329e+09	0.23457	0.0045556	-0.00039533	-0.0003424	0.0023419	0.0021122	0.0072051	0.93902	0.51926	8.1457	3.3252	21.199	56.85	36.986	106.77
0	0	2	3	37	4.9355e+06	4.7115e+09	0.23561	0.0053219	-0.00096906	-4.1952e-05	0.0029385	0.0030186	0.0081868	0.0083104	0.070559	6.9766	4.5459	29.636	147.74	112.8	272.14
0	0	2	3	38	4.9406e+06	4.713e+09	0.23561	0.0053159	-0.00097452	-3.817e-05	0.002945	0.003027	0.0081955	0.0070401	0.068581	6.9766	4.5356	29.729	148.95	113.82	274.36
0	0	2	3	39	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	149	113.91	274.5
0	0	2	3	40	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.99	113.84	274.42
0	0	2	5	30	4.9405e+06	4.713e+09	0.23561	0.005316	-0.00097448	-3.817e-05	0.002945	0.003027	0.0081955	0.0070644	0.068581	6.9766	4.5358	29.728	148.95	113.8	274.34
0	0	2	5	31	4.9382e+06	4.7124e+09	0.23561	0.0053172	-0.00097274	-3.9344e-05	0.0029442	0.0030252	0.0081943	0.0076364	0.069369	6.9766	4.5378	29.715	148.31	113.48	273.38
0	0	2	5	32	4.917e+06	4.7073e+09	0.23559	0.0053272	-0.00096131	-4.6464e-05	0.0029336	0.0030132	0.0081798	0.013887	0.076252	6.9983	4.555	29.563	143.81	110.01	265.46
0	0	2	5	33	4.7039e+06	4.6529e+09	0.23538	0.0051635	-0.00081698	-0.00011893	0.0028182	0.0028373	0.0079895	0.19215	0.17003	7.2274	4.2778	27.736	117	80.638	209.51
0	0	2	5	34	3.1639e+06	4.175e+09	0.23343	0.0038294	0.00064459	-0.00078849	0.0017141	0.0011531	0.0061648	15.414	2.8989	9.5437	2.3456	15.368	81.47	55.2	166.87
0	0	2	5	36	3.8643e+06	4.4115e+09	0.23453	0.004514	-0.00032544	-0.00042478	0.002349	0.0021347	0.0072329	4.092	1.0874	8.1924	3.2644	21.489	48.637	10.354	75.627
0	0	2	5	37	4.9281e+06	4.7101e+09	0.2356	0.0053207	-0.00096947	-4.1004e-05	0.0029387	0.003021	0.008188	0.010359	0.072432	6.9874	4.5439	29.646	146.85	111.76	270.22
0	0	2	5	38	4.9405e+06	4.713e+09	0.23561	0.0053159	-0.00097451	-3.817e-05	0.002945	0.003027	0.0081955	0.0070644	0.068581	6.9766	4.5356	29.729	148.94	113.85	274.38
0	0	2	5	39	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.97	113.87	274.43
0	0	2	5	40	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.95	113.84	274.38
0	0	2	10	30	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	149	113.91	274.5
0	0	2	10	31	4.9413e+06	4.7134e+09	0.23562	0.0053148	-0.00097483	-3.8688e-05	0.0029451	0.0030292	0.0081979	0.0068708	0.068059	6.9658	4.5337	29.744	148.86	113.73	274.16
0	0	2	10	32	4.9391e+06	4.7129e+09	0.23561	0.0053148	-0.00097586	-3.7959e-05	0.0029446	0.0030288	0.0081979	0.0074099	0.068712	6.9766	4.5337	29.741	150.1	115.73	277.42
0	0	2	10	33	4.9177e+06	4.7087e+09	0.2356	0.0053194	-0.00097959	-4.1004e-05	0.0029397	0.0030192	0.0081897	0.013646	0.07433	6.9874	4.5416	29.665	148.18	111.26	271.06
0	0	2	10	34	4.7178e+06	4.6677e+09	0.23551	0.005362	-0.0010176	-7.9758e-05	0.0028903	0.0029495	0.0081107	0.17356	0.14067	7.0851	4.6151	28.969	135.71	91.248	238.97
0	0	2	10	35	3.7357e+06	4.4266e+09	0.23488	0.0048029	-0.0012722	-0.00029564	0.0025755	0.0024855	0.0076167	5.3998	1.0043	7.7877	3.6981	24.958	80.634	17.148	115.67
0	0	2	10	36	4.3027e+06	4.5742e+09	0.23529	0.0051737	-0.0011843	-0.00015464	0.0027879	0.0027973	0.0079529	1.2618	0.37607	7.3267	4.2948	27.681	113.21	49.459	175.93
0	0	2	10	37	4.9102e+06	4.7072e+09	0.2356	0.0053205	-0.00098654	-4.3829e-05	0.0029391	0.0030192	0.0081873	0.016296	0.076391	6.9874	4.5435	29.657	146.73	110.11	268.46
0	0	2	10	38	4.9403e+06	4.7129e+09	0.23561	0.0053159	-0.0009745	-3.817e-05	0.002945	0.003027	0.0081955	0.0071132	0.068712	6.9766	4.5356	29.729	148.93	113.84	274.36
0	0	2	10	39	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.99	113.88	274.46
0	0	2	10	40	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.96	113.86	274.41
0	0	2	15	30	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.98	113.86	274.43
0	0	2	15	31	4.9406e+06	4.713e+09	0.23561	0.0053158	-0.00097452	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070401	0.068581	6.9766	4.5354	29.731	148.98	113.85	274.42
0	0	2	15	32	4.9401e+06	4.7129e+09	0.23561	0.005316	-0.00097448	-3.817e-05	0.002945	0.003027	0.0081955	0.0071623	0.068712	6.9766	4.5358	29.729	148.91	113.83	274.33
0	0	2	15	33	4.9351e+06	4.712e+09	0.23561	0.0053166	-0.00097665	-3.9734e-05	0.002945	0.0030266	0.0081932	0.0084167	0.069897	6.9766	4.5368	29.719	149.44	113.33	274.36
0	0	2	15	34	4.8874e+06	4.7037e+09	0.23559	0.0053219	-0.00098896	-4.4978e-05	0.0029374	0.0030166	0.0081856	0.025861	0.081171	6.9983	4.5459	29.638	147.14	109.16	267.95
0	0	2	15	35	4.544e+06	4.637e+09	0.23545	0.005377	-0.0010929	-9.6385e-05	0.0028693	0.0029199	0.0080805	0.48663	0.20483	7.1506	4.6411	28.746	132.11	78.859	223.45
0	0	2	15	36	4.5968e+06	4.6494e+09	0.23549	0.0053568	-0.0011162	-8.7529e-05	0.0028887	0.0029468	0.0081142	0.3723	0.17744	7.1069	4.6061	29.062	133.96	80.44	226.66
0	0	2	15	37	4.9005e+06	4.7061e+09	0.2356	0.0053197	-0.00099067	-4.4879e-05	0.0029376	0.0030195	0.0081861	0.020056	0.077921	6.9874	4.5421	29.647	148.79	109.76	270.18
0	0	2	15	38	4.9402e+06	4.7129e+09	0.23561	0.0053159	-0.0009745	-3.817e-05	0.002945	0.003027	0.0081955	0.0071377	0.068712	6.9766	4.5356	29.729	148.94	113.8	274.33
0	0	2	15	39	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	149.03	113.89	274.51
0	0	2	15	40	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.99	113.91	274.49
0	0	2	25	30	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.98	113.86	274.43
0	0	2	25	31	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.98	113.86	274.43
0	0	2	25	32	4.9406e+06	4.713e+09	0.23561	0.0053158	-0.00097452	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070401	0.068581	6.9766	4.5354	29.731	148.95	113.86	274.4
0	0	2	25	33	4.9408e+06	4.7133e+09	0.23562	0.0053148	-0.00097486	-3.8289e-05	0.0029451	0.0030292	0.0081979	0.0069915	0.068189	6.9658	4.5337	29.744	149	113.7	274.27
0	0	2	25	34	4.9334e+06	4.7121e+09	0.23561	0.0053155	-0.00097777	-3.8516e-05	0.0029444	0.0030279	0.0081978	0.0088762	0.069765	6.9766	4.5349	29.74	151.5	115.38	278.47
0	0	2	25	35	4.8697e+06	4.7017e+09	0.23559	0.0053214	-0.00099268	-4.644e-05	0.0029346	0.003017	0.008185	0.034841	0.084052	6.9983	4.5451	29.623	146.78	108.51	266.95
0	0	2	25	36	4.8061e+06	4.6911e+09	0.23557	0.0053263	-0.0010186	-5.5355e-05	0.002926	0.0030057	0.0081739	0.07912	0.10019	7.0199	4.5535	29.531	144.84	102.58	259.17
0	0	2	25	37	4.9215e+06	4.7102e+09	0.23561	0.0053165	-0.0009812	-4.047e-05	0.0029437	0.0030269	0.0081932	0.012379	0.072297	6.9766	4.5366	29.716	149.25	112.06	272.91
0	0	2	25	38	4.9403e+06	4.7129e+09	0.23561	0.0053159	-0.0009745	-3.817e-05	0.002945	0.003027	0.0081955	0.0071132	0.068712	6.9766	4.5356	29.729	149.01	113.81	274.41
0	0	2	25	39	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.99	113.84	274.42
0	0	2	25	40	4.9402e+06	4.7128e+09	0.23561	0.0053163	-0.00097343	-3.8603e-05	0.0029442	0.003029	0.008199	0.0071377	0.068843	6.9766	4.5363	29.742	148.91	113.87	274.37
0	0	4	3	30	4.93e+06	4.7097e+09	0.23559	0.0053308	-0.00096207	-4.456e-05	0.002929	0.0030065	0.0081722	0.0098327	0.072971	6.9983	4.5612	29.493	147.65	111.86	271.15
0	0	4	3	31	4.8297e+06	4.678e+09	0.23537	0.0051941	-0.00082467	-0.00010334	0.0028015	0.0028064	0.0079528	0.060438	0.122	7.2384	4.3289	27.438	125.58	93.942	231.27
0	0	4	3	32	3.9183e+06	4.3641e+09	0.23311	0.0033213	0.00053495	-0.00071446	0.0014741	0.00077454	0.0057493	3.6178	1.3726	9.9524	1.7624	12.761	7.0741	3.7448	27.524
0	0	4	3	33	1.321e+06	2.9773e+09	0.2218	-0.0047423	0.0069801	-0.0035321	-0.0046599	-0.0086632	-0.0039149	238.71	33.446	29.946	3.527	90.078	2412.3	2149.7	4867.6
0	0	4	3	34	3.6369e+06	4.2486e+09	0.23269	0.0030239	0.00067499	-0.00085419	0.0012316	0.00041041	0.0053735	6.5949	2.2282	10.502	1.4599	11.424	7.676	7.6587	36.12
0	0	4	3	35	4.9076e+06	4.7033e+09	0.23555	0.0053568	-0.00093812	-5.9101e-05	0.0029062	0.0029691	0.0081337	0.017247	0.081743	7.0416	4.6061	29.12	141.74	107.01	260.5
0	0	4	3	36	4.9403e+06	4.7129e+09	0.23561	0.0053165	-0.00097321	-3.817e-05	0.0029442	0.0030266	0.0081967	0.0071132	0.068712	6.9766	4.5366	29.728	148.97	113.79	274.35
0	0	4	3	37	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.99	113.84	274.42
0	0	4	3	38	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.96	113.87	274.42
0	0	4	3	39	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.97	113.87	274.43
0	0	4	3	40	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.99	113.84	274.42
0	0	4	5	30	4.9393e+06	4.7127e+09	0.23561	0.0053168	-0.00097294	-3.8828e-05	0.0029442	0.0030256	0.0081966	0.00736	0.068975	6.9766	4.5372	29.727	148.5	113.61	273.7
0	0	4	5	31	4.927e+06	4.7096e+09	0.2356	0.0053232	-0.00096577	-4.373e-05	0.0029378	0.0030168	0.008185	0.010688	0.073107	6.9874	4.5482	29.619	148.86	113.9	274.38
0	0	4	5	32	4.8082e+06	4.6805e+09	0.23549	0.0053869	-0.00087829	-8.4587e-05	0.0028752	0.0029221	0.0080814	0.077325	0.11763	7.1069	4.6583	28.607	129.75	93.571	235.28
0	0	4	5	33	3.8573e+06	4.4073e+09	0.23439	0.004613	-9.7277e-05	-0.00046262	0.0022619	0.0020033	0.0070826	4.1565	1.1114	8.3572	3.4099	20.408	42.301	9.2328	68.569
0	0	4	5	34	3.9431e+06	4.4328e+09	0.23458	0.0044953	-0.00030799	-0.00040882	0.0023709	0.002166	0.0072669	3.4138	0.97149	8.134	3.2373	21.724	48.77	11.83	76.357
0	0	4	5	35	4.81e+06	4.6796e+09	0.23549	0.0053796	-0.00090364	-8.2641e-05	0.0028809	0.0029326	0.0080959	0.075805	0.1192	7.1069	4.6457	28.737	131.36	94.268	237.58
0	0	4	5	36	4.9383e+06	4.7126e+09	0.23561	0.0053161	-0.0009735	-3.9073e-05	0.0029435	0.0030264	0.0081955	0.007611	0.069106	6.9766	4.536	29.718	148.42	113.19	273.2
0	0	4	5	37	4.9406e+06	4.713e+09	0.23561	0.0053156	-0.00097453	-3.6669e-05	0.0029462	0.0030267	0.0081978	0.0070401	0.068581	6.9766	4.5351	29.746	149.02	113.79	274.4
0	0	4	5	38	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.97	113.84	274.4
0	0	4	5	39	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.97	113.88	274.44
0	0	4	5	40	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.96	113.86	274.41
0	0	4	10	30	4.9406e+06	4.713e+09	0.23561	0.0053158	-0.00097452	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070401	0.068581	6.9766	4.5354	29.731	148.99	113.84	274.42
0	0	4	10	31	4.9401e+06	4.7129e+09	0.23561	0.0053158	-0.00097445	-3.6014e-05	0.0029454	0.0030258	0.0081955	0.0071623	0.068712	6.9766	4.5354	29.729	148.96	113.74	274.29
0	0	4	10	32	4.9344e+06	4.7118e+09	0.23561	0.0053172	-0.00097635	-3.9575e-05	0.0029427	0.0030255	0.0081966	0.0086044	0.070161	6.9766	4.5378	29.72	149.32	113.19	274.1
0	0	4	10	33	4.8799e+06	4.701e+09	0.23558	0.0053276	-0.0009863	-5.0842e-05	0.0029293	0.0030068	0.0081733	0.029458	0.085073	7.0091	4.5557	29.521	145.24	107.7	264.62
0	0	4	10	34	4.6044e+06	4.6429e+09	0.23545	0.0053859	-0.0010633	-9.9936e-05	0.0028623	0.0029087	0.0080708	0.35726	0.19166	7.1506	4.6566	28.623	129.08	78.693	220.13
0	0	4	10	35	4.8519e+06	4.6954e+09	0.23557	0.005331	-0.0010055	-5.4567e-05	0.0029251	0.0030006	0.0081664	0.045296	0.093469	7.0199	4.5616	29.473	144.54	103.85	260.11
0	0	4	10	36	4.9313e+06	4.7111e+09	0.23561	0.0053176	-0.00097725	-3.8926e-05	0.0029416	0.0030245	0.0081909	0.009461	0.071092	6.9766	4.5385	29.686	148.36	112.85	272.81
0	0	4	10	37	4.9402e+06	4.7129e+09	0.23561	0.005316	-0.00097448	-3.817e-05	0.002945	0.003027	0.0081955	0.0071377	0.068712	6.9766	4.5358	29.729	148.89	113.83	274.31
0	0	4	10	38	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	149.03	113.88	274.5
0	0	4	10	39	4.9402e+06	4.7128e+09	0.23561	0.0053163	-0.00097343	-3.8603e-05	0.0029442	0.003029	0.008199	0.0071377	0.068843	6.9766	4.5363	29.742	148.91	113.88	274.38
0	0	4	10	40	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.97	113.87	274.43
0	0	4	15	30	4.9402e+06	4.7128e+09	0.23561	0.0053163	-0.00097343	-3.8603e-05	0.0029442	0.003029	0.008199	0.0071377	0.068843	6.9766	4.5363	29.742	148.91	113.86	274.36
0	0	4	15	31	4.9406e+06	4.713e+09	0.23561	0.0053159	-0.00097453	-3.817e-05	0.002945	0.003027	0.0081955	0.0070401	0.068581	6.9766	4.5356	29.729	149.01	113.84	274.44
0	0	4	15	32	4.9406e+06	4.7133e+09	0.23562	0.0053148	-0.00097481	-3.8289e-05	0.0029446	0.0030288	0.0081979	0.0070401	0.068189	6.9658	4.5337	29.74	148.56	113.63	273.76
0	0	4	15	33	4.9315e+06	4.7114e+09	0.23561	0.0053172	-0.0009778	-3.8869e-05	0.0029422	0.0030249	0.0081966	0.0094045	0.070692	6.9766	4.5378	29.718	149.74	113.1	274.43
0	0	4	15	34	4.8628e+06	4.6992e+09	0.23558	0.0053257	-0.00099655	-4.9386e-05	0.0029307	0.0030105	0.0081775	0.038732	0.087728	7.0091	4.5525	29.561	146.34	107.18	265.21
0	0	4	15	35	4.8775e+06	4.7018e+09	0.23559	0.0053227	-0.00099964	-4.6621e-05	0.0029347	0.0030145	0.0081812	0.030694	0.083907	6.9983	4.5473	29.608	147.65	107.64	266.95
0	0	4	15	36	4.9335e+06	4.7117e+09	0.23561	0.0053168	-0.00097654	-3.9575e-05	0.0029441	0.0030256	0.0081966	0.0088488	0.070294	6.9766	4.5372	29.729	148.68	113.22	273.49
0	0	4	15	37	4.94e+06	4.7129e+09	0.23561	0.005316	-0.00097446	-3.817e-05	0.002945	0.003027	0.0081955	0.0071868	0.068712	6.9766	4.5358	29.728	148.98	113.77	274.34
0	0	4	15	38	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.97	113.86	274.42
0	0	4	15	39	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.98	113.86	274.43
0	0	4	15	40	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	149.03	113.88	274.5
0	0	4	25	30	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.97	113.87	274.43
0	0	4	25	31	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	149	113.89	274.48
0	0	4	25	32	4.9406e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070401	0.068581	6.9766	4.5354	29.731	149.01	113.89	274.49
0	0	4	25	33	4.9399e+06	4.7129e+09	0.23561	0.0053158	-0.00097448	-3.6014e-05	0.0029454	0.0030258	0.0081955	0.0072114	0.068712	6.9766	4.5354	29.729	149.04	113.7	274.33
0	0	4	25	34	4.9331e+06	4.7118e+09	0.23561	0.0053166	-0.00097662	-3.9575e-05	0.0029439	0.0030266	0.0081932	0.0089585	0.070161	6.9766	4.5368	29.713	150.06	113.34	274.99
0	0	4	25	35	4.9139e+06	4.7088e+09	0.23561	0.005318	-0.00098297	-4.177e-05	0.0029418	0.0030244	0.0081908	0.014941	0.074193	6.9766	4.5392	29.692	149.46	111.65	272.71
0	0	4	25	36	4.9373e+06	4.7127e+09	0.23561	0.0053147	-0.00097583	-3.8016e-05	0.0029449	0.003029	0.0081979	0.0078664	0.068975	6.9766	4.5336	29.743	150.4	115.65	277.64
0	0	4	25	37	4.9403e+06	4.7129e+09	0.23561	0.0053159	-0.0009745	-3.817e-05	0.002945	0.003027	0.0081955	0.0071132	0.068712	6.9766	4.5356	29.729	148.99	113.83	274.41
0	0	4	25	38	4.9406e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070401	0.068581	6.9766	4.5354	29.731	148.99	113.88	274.46
0	0	4	25	39	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.95	113.86	274.4
0	0	4	25	40	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	149.03	113.88	274.5
0	-2	0	3	30	4.9398e+06	4.7127e+09	0.23561	0.0053169	-0.00097332	-3.8603e-05	0.0029442	0.0030279	0.0081967	0.0072361	0.068975	6.9766	4.5373	29.73	148.86	113.76	274.21
0	-2	0	3	31	4.9368e+06	4.712e+09	0.23561	0.0053197	-0.00096983	-3.9501e-05	0.0029409	0.0030226	0.0081903	0.0079957	0.069897	6.9766	4.5421	29.671	147.72	112.9	272.22
0	-2	0	3	32	4.8947e+06	4.6997e+09	0.23554	0.0053622	-0.00092966	-6.2219e-05	0.0029009	0.0029605	0.0081238	0.022551	0.086986	7.0525	4.6155	29.028	138.09	106.04	255.91
0	-2	0	3	33	4.4909e+06	4.5765e+09	0.23483	0.0046758	-0.00049506	-0.00027359	0.0024959	0.0023395	0.0074493	0.62039	0.3691	7.8449	3.5039	23.1	71.856	47.051	131.25
0	-2	0	3	37	3.3164e+06	4.1564e+09	0.2325	0.003115	0.0008931	-0.00099342	0.0011411	0.00027291	0.0052225	11.906	3.085	10.755	1.5495	11.477	34.726	40.539	102.56
0	-2	0	3	38	4.9212e+06	4.7075e+09	0.23558	0.0053341	-0.00095796	-4.8995e-05	0.0029261	0.0030007	0.008167	0.012477	0.075976	7.0091	4.5669	29.442	145.83	110.31	267.8
0	-2	0	3	39	4.9405e+06	4.7129e+09	0.23561	0.0053161	-0.00097449	-3.817e-05	0.0029449	0.003027	0.0081955	0.0070644	0.068712	6.9766	4.536	29.728	148.91	113.83	274.33
0	-2	0	3	40	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	149.03	113.88	274.5
0	-2	0	5	30	4.9405e+06	4.713e+09	0.23561	0.0053159	-0.00097451	-3.817e-05	0.002945	0.003027	0.0081955	0.0070644	0.068581	6.9766	4.5356	29.729	148.93	113.83	274.35
0	-2	0	5	31	4.9393e+06	4.7127e+09	0.23561	0.0053166	-0.00097306	-3.7772e-05	0.0029442	0.0030266	0.0081967	0.00736	0.068975	6.9766	4.5368	29.728	148.9	113.64	274.13
0	-2	0	5	32	4.9276e+06	4.7101e+09	0.23561	0.0053211	-0.00097028	-4.1892e-05	0.0029381	0.00302	0.0081879	0.010508	0.072432	6.9766	4.5446	29.642	147.53	111.68	270.81
0	-2	0	5	33	4.8053e+06	4.6802e+09	0.2355	0.0053753	-0.00091604	-7.8847e-05	0.0028847	0.002938	0.0080993	0.079809	0.11815	7.096	4.6382	28.789	133.78	94.954	240.67
0	-2	0	5	34	3.8194e+06	4.407e+09	0.2345	0.0045247	-0.00033483	-0.00042483	0.0023349	0.0021142	0.007209	4.5193	1.1131	8.2276	3.28	21.311	48.267	10.138	75.545
0	-2	0	5	35	1.0272e+06	2.9789e+09	0.22663	-0.001117	0.0051346	-0.002903	-0.00185	-0.0043322	0.00043467	365.52	33.373	20.091	0.19731	37.686	3534.7	3394.9	7348.8
0	-2	0	5	37	3.2358e+06	4.2106e+09	0.23383	0.0041046	4.1369e-05	-0.00066765	0.0019592	0.0015315	0.0065809	13.667	2.5623	9.0326	2.6966	17.388	67.281	43.352	138.59
0	-2	0	5	38	4.9154e+06	4.7071e+09	0.23559	0.0053254	-0.00096724	-4.5872e-05	0.0029344	0.0030127	0.0081816	0.014444	0.076529	6.9983	4.5519	29.58	145.84	109.99	267.47
0	-2	0	5	39	4.9406e+06	4.713e+09	0.23561	0.0053152	-0.0009753	-3.7955e-05	0.0029451	0.0030272	0.0081986	0.0070401	0.068581	6.9766	4.5344	29.744	150.24	113.87	275.7
0	-2	0	5	40	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	149	113.89	274.48
0	-2	0	10	30	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.98	113.86	274.43
0	-2	0	10	31	4.9405e+06	4.713e+09	0.23561	0.0053158	-0.00097451	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070644	0.068581	6.9766	4.5354	29.731	148.91	113.86	274.36
0	-2	0	10	32	4.9396e+06	4.713e+09	0.23561	0.0053148	-0.00097594	-3.7981e-05	0.0029447	0.0030288	0.0081979	0.0072855	0.068581	6.9766	4.5337	29.741	150.21	115.82	277.62
0	-2	0	10	33	4.9219e+06	4.7094e+09	0.23561	0.0053191	-0.00098028	-4.138e-05	0.0029414	0.003023	0.008192	0.01225	0.073378	6.9766	4.5411	29.691	148.71	111.86	272.17
0	-2	0	10	34	4.7651e+06	4.6782e+09	0.23553	0.0053469	-0.0010225	-6.7594e-05	0.0029083	0.0029736	0.0081388	0.11801	0.12165	7.0634	4.589	29.232	139.72	95.873	247.49
0	-2	0	10	35	3.7735e+06	4.4409e+09	0.23493	0.0050591	-0.0012911	-0.00028368	0.0026002	0.0025215	0.0076536	4.9875	0.92889	7.7308	4.1056	25.286	83.715	18.996	120.46
0	-2	0	10	36	2.988e+06	4.1907e+09	0.23421	0.0043326	-0.001438	-0.00051706	0.0022225	0.0019489	0.007032	20.498	2.7472	8.5714	3.006	20.958	66.356	42.599	143.78
0	-2	0	10	37	3.8199e+06	4.453e+09	0.23498	0.0050303	-0.0013534	-0.00026861	0.0026292	0.0025643	0.0077032	4.5143	0.8677	7.674	4.0587	25.747	88.178	20.4	125.69
0	-2	0	10	38	4.915e+06	4.7082e+09	0.23561	0.0053197	-0.0009849	-4.3426e-05	0.0029392	0.0030215	0.0081897	0.01455	0.075013	6.9766	4.5421	29.67	147.46	110.93	270
0	-2	0	10	39	4.9404e+06	4.713e+09	0.23561	0.0053159	-0.0009745	-3.817e-05	0.002945	0.003027	0.0081955	0.0070888	0.068581	6.9766	4.5356	29.729	149	113.82	274.41
0	-2	0	10	40	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.97	113.87	274.43
0	-2	0	15	30	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.99	113.84	274.42
0	-2	0	15	31	4.9406e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070401	0.068581	6.9766	4.5354	29.731	148.95	113.86	274.4
0	-2	0	15	32	4.9402e+06	4.7129e+09	0.23561	0.0053159	-0.00097449	-3.817e-05	0.002945	0.003027	0.0081955	0.0071377	0.068712	6.9766	4.5356	29.729	148.92	113.81	274.32
0	-2	0	15	33	4.9357e+06	4.7121e+09	0.23561	0.0053165	-0.00097604	-3.9322e-05	0.0029449	0.0030266	0.0081932	0.0082575	0.069765	6.9766	4.5366	29.718	148.81	113.42	273.82
0	-2	0	15	34	4.8935e+06	4.705e+09	0.2356	0.0053208	-0.00098974	-4.6283e-05	0.0029374	0.0030171	0.008185	0.023042	0.079467	6.9874	4.544	29.637	147.81	109.65	269.09
0	-2	0	15	35	4.555e+06	4.6397e+09	0.23546	0.0053726	-0.0010999	-9.5054e-05	0.0028715	0.0029244	0.008088	0.46142	0.19864	7.1397	4.6335	28.804	134.33	79.414	226.18
0	-2	0	15	36	4.0421e+06	4.5254e+09	0.2352	0.0051975	-0.0012837	-0.00018499	0.0027499	0.0027451	0.0078935	2.6774	0.54769	7.4267	4.3346	27.27	108.96	38.675	162.62
0	-2	0	15	37	4.3038e+06	4.5863e+09	0.23534	0.0051367	-0.0012018	-0.00013517	0.0028194	0.0028479	0.0080025	1.2571	0.33888	7.2714	4.2332	28.145	122.42	57.239	192.76
0	-2	0	15	38	4.9186e+06	4.7091e+09	0.23561	0.0053183	-0.00098297	-4.138e-05	0.0029421	0.003024	0.0081943	0.013341	0.073785	6.9766	4.5397	29.71	148.97	111.72	272.29
0	-2	0	15	39	4.9405e+06	4.713e+09	0.23561	0.0053157	-0.00097451	-3.6669e-05	0.0029454	0.0030258	0.0081955	0.0070644	0.068581	6.9766	4.5353	29.729	149.04	113.77	274.4
0	-2	0	15	40	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	149	113.89	274.48
0	-2	0	25	30	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.96	113.87	274.42
0	-2	0	25	31	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.98	113.86	274.43
0	-2	0	25	32	4.9406e+06	4.713e+09	0.23561	0.0053158	-0.00097452	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070401	0.068581	6.9766	4.5354	29.731	148.95	113.86	274.4
0	-2	0	25	33	4.9407e+06	4.7133e+09	0.23562	0.0053148	-0.00097487	-3.8289e-05	0.0029447	0.003029	0.0081979	0.0070158	0.068189	6.9658	4.5337	29.741	148.87	113.69	274.13
0	-2	0	25	34	4.9324e+06	4.7117e+09	0.23561	0.0053165	-0.00097659	-3.9575e-05	0.0029439	0.0030259	0.0081932	0.0091523	0.070294	6.9766	4.5366	29.712	149.6	113.2	274.39
0	-2	0	25	35	4.8658e+06	4.7011e+09	0.23559	0.0053214	-0.00099628	-4.7613e-05	0.0029354	0.0030163	0.008185	0.036989	0.084927	6.9983	4.5451	29.63	146.31	107.91	265.89
0	-2	0	25	36	4.6884e+06	4.6702e+09	0.23553	0.0053403	-0.0010417	-6.7465e-05	0.0029119	0.0029798	0.0081473	0.21417	0.13597	7.0634	4.5776	29.316	141.18	93.902	247.07
0	-2	0	25	37	4.7269e+06	4.6772e+09	0.23555	0.005337	-0.0010339	-6.5847e-05	0.002913	0.0029844	0.00815	0.16204	0.12341	7.0416	4.5719	29.334	142.46	96.668	251.03
0	-2	0	25	38	4.9276e+06	4.7112e+09	0.23561	0.0053154	-0.00097966	-3.8224e-05	0.0029449	0.0030264	0.0081955	0.010508	0.070958	6.9766	4.5348	29.732	148.49	112.47	272.55
0	-2	0	25	39	4.9405e+06	4.713e+09	0.23561	0.0053157	-0.00097452	-3.6669e-05	0.0029454	0.0030258	0.0081955	0.0070644	0.068581	6.9766	4.5353	29.729	149.06	113.75	274.4
0	-2	0	25	40	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.98	113.87	274.44
0	2	0	3	30	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.97	113.86	274.42
0	2	0	3	31	4.9406e+06	4.713e+09	0.23561	0.0053157	-0.00097452	-3.6669e-05	0.0029454	0.0030258	0.0081955	0.0070401	0.068581	6.9766	4.5353	29.729	148.98	113.75	274.32
0	2	0	3	32	4.9402e+06	4.7129e+09	0.23561	0.0053166	-0.00097318	-3.817e-05	0.0029442	0.0030266	0.0081967	0.0071377	0.068712	6.9766	4.5368	29.728	148.98	113.79	274.36
0	2	0	3	33	4.9365e+06	4.7118e+09	0.23561	0.0053212	-0.00096902	-4.138e-05	0.0029402	0.0030208	0.0081856	0.0080738	0.070161	6.9766	4.5447	29.643	147.49	112.83	271.92
0	2	0	3	34	4.8906e+06	4.6978e+09	0.23552	0.0053775	-0.00091732	-6.6909e-05	0.0028882	0.0029407	0.0080992	0.024361	0.089821	7.0742	4.642	28.809	136.5	104.96	253.29
0	2	0	3	35	4.4506e+06	4.5565e+09	0.23459	0.0045524	-0.00037532	-0.00032932	0.0023515	0.0021196	0.0072056	0.73485	0.43437	8.1223	3.3205	21.226	60.275	40.257	113.14
0	2	0	3	36	1.6835e+06	3.2901e+09	0.22449	-0.0026774	0.0057069	-0.0029043	-0.0031339	-0.006364	-0.0015924	140.93	21.063	24.206	1.1296	51.783	1636.3	1493.2	3316.8
0	2	0	3	38	2.194e+06	3.5865e+09	0.22825	-0.00014972	0.0032884	-0.0020902	-0.00123	-0.0033641	0.0013764	67.388	12.564	17.23	0.0035528	18.928	517.09	519.17	1133.4
0	2	0	3	39	4.8953e+06	4.6989e+09	0.23554	0.0053653	-0.00093124	-6.3106e-05	0.0028981	0.002956	0.0081204	0.022286	0.088174	7.0525	4.6208	28.991	140.54	106.53	258.85
0	2	0	3	40	4.9402e+06	4.7128e+09	0.23561	0.0053163	-0.00097321	-3.817e-05	0.0029442	0.0030266	0.0081932	0.0071377	0.068843	6.9766	4.5363	29.712	148.88	113.78	274.25
0	2	0	5	30	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.99	113.89	274.47
0	2	0	5	31	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.97	113.86	274.42
0	2	0	5	32	4.9414e+06	4.7134e+09	0.23562	0.0053147	-0.0009748	-3.8289e-05	0.0029451	0.0030292	0.0081979	0.0068468	0.068059	6.9658	4.5336	29.744	148.88	113.72	274.17
0	2	0	5	33	4.9386e+06	4.7125e+09	0.23561	0.0053171	-0.00097281	-3.9652e-05	0.0029442	0.0030255	0.0081966	0.0075353	0.069237	6.9766	4.5377	29.726	148.28	113.53	273.4
0	2	0	5	34	4.9204e+06	4.7082e+09	0.23559	0.0053255	-0.00096248	-4.5948e-05	0.002934	0.0030145	0.0081816	0.01274	0.075013	6.9983	4.5521	29.576	146.31	110.58	268.53
0	2	0	5	35	4.7356e+06	4.6611e+09	0.23542	0.0051482	-0.00083198	-0.00010483	0.0028362	0.0028625	0.008014	0.15132	0.15349	7.1835	4.2523	27.982	121.64	84.802	218.18
0	2	0	5	36	3.3461e+06	4.2405e+09	0.23372	0.0039383	0.0004384	-0.00068963	0.0018771	0.001397	0.0064267	11.305	2.2967	9.1807	2.4815	16.577	177.33	168.91	371.5
0	2	0	5	38	3.469e+06	4.28e+09	0.23404	0.0042845	3.5422e-05	-0.00061016	0.0020486	0.0016734	0.0067297	9.0726	1.9724	8.7762	2.9393	18.228	51.969	21.752	96.482
0	2	0	5	39	4.9209e+06	4.7082e+09	0.23559	0.0053243	-0.00096618	-4.4717e-05	0.0029352	0.0030147	0.0081804	0.012575	0.075013	6.9983	4.5501	29.581	146.28	110.64	268.56
0	2	0	5	40	4.9405e+06	4.713e+09	0.23561	0.005316	-0.0009745	-3.817e-05	0.002945	0.003027	0.0081955	0.0070644	0.068581	6.9766	4.5358	29.729	148.93	113.86	274.38
0	2	0	10	30	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.99	113.84	274.42
0	2	0	10	31	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.99	113.88	274.46
0	2	0	10	32	4.9406e+06	4.713e+09	0.23561	0.0053158	-0.00097452	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070401	0.068581	6.9766	4.5354	29.731	149.02	113.89	274.5
0	2	0	10	33	4.9402e+06	4.7129e+09	0.23561	0.005316	-0.00097448	-3.817e-05	0.002945	0.003027	0.0081955	0.0071377	0.068712	6.9766	4.5358	29.729	148.94	113.84	274.37
0	2	0	10	34	4.9363e+06	4.7121e+09	0.23561	0.0053168	-0.00097612	-3.9734e-05	0.0029442	0.0030256	0.0081966	0.0081261	0.069765	6.9766	4.5372	29.729	148.67	113.31	273.57
0	2	0	10	35	4.8984e+06	4.7048e+09	0.23559	0.0053235	-0.00098282	-4.6047e-05	0.002935	0.0030127	0.0081822	0.020942	0.079749	6.9983	4.5487	29.599	145.72	109.37	266.74
0	2	0	10	36	4.5595e+06	4.633e+09	0.23541	0.0051215	-0.0010419	-0.0001097	0.0028468	0.0028836	0.008042	0.45137	0.21418	7.1944	4.2081	28.36	125.49	75.459	213.02
0	2	0	10	37	3.8109e+06	4.4465e+09	0.23495	0.0050447	-0.001342	-0.00027525	0.0026158	0.0025448	0.0076825	4.6038	0.90005	7.708	4.0821	25.562	85.14	19.107	121.54
0	2	0	10	38	4.6787e+06	4.6591e+09	0.23549	0.005364	-0.0010675	-8.5008e-05	0.0028866	0.0029439	0.0081113	0.22867	0.15749	7.1069	4.6186	28.989	134.56	84.836	231.51
0	2	0	10	39	4.9358e+06	4.712e+09	0.23561	0.0053168	-0.00097593	-3.9734e-05	0.0029449	0.0030266	0.0081967	0.0082311	0.069897	6.9766	4.5372	29.734	148.82	113.29	273.7
0	2	0	10	40	4.9406e+06	4.713e+09	0.23561	0.0053158	-0.00097452	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070401	0.068581	6.9766	4.5354	29.731	148.97	113.86	274.42
0	2	0	15	30	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.96	113.86	274.41
0	2	0	15	31	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	149.03	113.89	274.51
0	2	0	15	32	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.97	113.84	274.4
0	2	0	15	33	4.9405e+06	4.713e+09	0.23561	0.0053159	-0.00097452	-3.8113e-05	0.002945	0.003027	0.0081955	0.0070644	0.068581	6.9766	4.5356	29.729	148.96	113.83	274.38
0	2	0	15	34	4.9392e+06	4.7128e+09	0.23561	0.005316	-0.00097437	-3.817e-05	0.0029449	0.003027	0.0081935	0.0073849	0.068843	6.9766	4.5358	29.719	148.82	113.71	274.12
0	2	0	15	35	4.9266e+06	4.7107e+09	0.23561	0.0053172	-0.00097944	-4.0558e-05	0.0029425	0.0030244	0.0081909	0.010809	0.071626	6.9766	4.5378	29.694	149.47	112.46	273.53
0	2	0	15	36	4.8046e+06	4.6884e+09	0.23556	0.0053354	-0.0010107	-5.8247e-05	0.0029196	0.0029917	0.0081583	0.080415	0.10454	7.0308	4.5692	29.398	142.43	101.97	256.18
0	2	0	15	37	4.539e+06	4.636e+09	0.23545	0.0053715	-0.0011369	-9.9041e-05	0.0028706	0.0029232	0.0080849	0.49857	0.20715	7.1506	4.6316	28.819	131.95	75.72	220.16
0	2	0	15	38	4.8668e+06	4.6999e+09	0.23559	0.0053242	-0.0010062	-4.9075e-05	0.0029319	0.0030107	0.0081786	0.036474	0.08669	6.9983	4.5499	29.581	146.91	106.4	264.98
0	2	0	15	39	4.939e+06	4.7127e+09	0.23561	0.0053161	-0.00097437	-3.817e-05	0.002945	0.003027	0.0081955	0.0074349	0.068975	6.9766	4.536	29.728	148.92	113.64	274.15
0	2	0	15	40	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.97	113.86	274.42
0	2	0	25	30	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.98	113.87	274.44
0	2	0	25	31	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.99	113.88	274.46
0	2	0	25	32	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	149	113.89	274.48
0	2	0	25	33	4.9406e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.8113e-05	0.002945	0.003027	0.0081955	0.0070401	0.068581	6.9766	4.5354	29.729	148.97	113.87	274.43
0	2	0	25	34	4.9412e+06	4.7134e+09	0.23562	0.0053147	-0.0009749	-3.8289e-05	0.0029451	0.0030292	0.0081979	0.0068949	0.068059	6.9658	4.5336	29.744	148.89	113.72	274.18
0	2	0	25	35	4.9372e+06	4.7124e+09	0.23561	0.0053162	-0.00097644	-3.8498e-05	0.002945	0.003027	0.0081955	0.0078922	0.069369	6.9766	4.5361	29.73	149.66	113.58	274.83
0	2	0	25	36	4.9079e+06	4.708e+09	0.2356	0.0053181	-0.00098372	-4.1057e-05	0.0029415	0.0030222	0.0081908	0.017131	0.075288	6.9874	4.5394	29.688	147.4	111.14	270.16
0	2	0	25	37	4.8538e+06	4.6991e+09	0.23559	0.0053217	-0.0010046	-4.7761e-05	0.0029344	0.003015	0.0081815	0.044154	0.087876	6.9983	4.5456	29.613	147.79	106.69	266.16
0	2	0	25	38	4.9273e+06	4.7109e+09	0.23561	0.0053169	-0.00097936	-4.0625e-05	0.0029425	0.0030259	0.0081932	0.010598	0.071359	6.9766	4.5373	29.707	148.56	112.72	272.88
0	2	0	25	39	4.9403e+06	4.7129e+09	0.23561	0.0053159	-0.00097451	-3.817e-05	0.002945	0.003027	0.0081955	0.0071132	0.068712	6.9766	4.5356	29.729	148.94	113.83	274.36
0	2	0	25	40	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.97	113.87	274.43
0	4	0	3	30	4.9402e+06	4.7128e+09	0.23561	0.0053163	-0.00097343	-3.8603e-05	0.0029442	0.003029	0.008199	0.0071377	0.068843	6.9766	4.5363	29.742	148.91	113.88	274.38
0	4	0	3	31	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.97	113.85	274.41
0	4	0	3	32	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.99	113.82	274.4
0	4	0	3	33	4.9415e+06	4.7134e+09	0.23562	0.0053148	-0.00097484	-3.8688e-05	0.0029447	0.003029	0.0081979	0.0068228	0.068059	6.9658	4.5337	29.741	148.89	113.75	274.21
0	4	0	3	34	4.94e+06	4.7128e+09	0.23561	0.0053167	-0.00097314	-3.817e-05	0.0029442	0.0030256	0.0081966	0.0071868	0.068843	6.9766	4.537	29.727	148.94	113.72	274.25
0	4	0	3	35	4.9346e+06	4.7113e+09	0.2356	0.0053231	-0.00096873	-4.1793e-05	0.0029378	0.0030168	0.0081851	0.0085505	0.070825	6.9874	4.548	29.621	147.27	112.58	271.46
0	4	0	3	36	4.8739e+06	4.6931e+09	0.23549	0.0053923	-0.0009076	-7.2339e-05	0.0028742	0.0029196	0.0080798	0.032599	0.097036	7.1069	4.6677	28.608	135.06	102.21	249.17
0	4	0	3	37	4.3085e+06	4.5131e+09	0.23434	0.0044137	-0.00029598	-0.00038546	0.0022149	0.0019217	0.0069919	1.2378	0.59675	8.4164	3.1202	19.654	45.236	26.772	85.379
0	4	0	3	39	4.4178e+06	4.5468e+09	0.23469	0.0047633	-0.00051365	-0.00029893	0.0024091	0.0022116	0.0073167	0.83672	0.46843	8.0062	3.637	22.044	66.13	42.207	121.29
0	4	0	3	40	4.9315e+06	4.7103e+09	0.23559	0.0053242	-0.0009669	-4.2526e-05	0.0029366	0.0030147	0.0081863	0.0094045	0.072163	6.9983	4.5499	29.616	147.51	112.26	271.4
0	4	0	5	30	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.97	113.87	274.43
0	4	0	5	31	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	149.03	113.89	274.51
0	4	0	5	32	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	149	113.89	274.48
0	4	0	5	33	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	149	113.89	274.48
0	4	0	5	34	4.9404e+06	4.7129e+09	0.23561	0.005316	-0.00097449	-3.817e-05	0.0029449	0.003027	0.0081955	0.0070888	0.068712	6.9766	4.5358	29.728	148.98	113.81	274.38
0	4	0	5	35	4.9383e+06	4.7124e+09	0.23561	0.0053169	-0.00097278	-3.8141e-05	0.0029442	0.0030243	0.0081966	0.007611	0.069369	6.9766	4.5373	29.725	148.31	113.44	273.34
0	4	0	5	36	4.9179e+06	4.7076e+09	0.23559	0.0053258	-0.00096388	-4.5948e-05	0.0029336	0.0030124	0.0081816	0.013578	0.075838	6.9983	4.5526	29.572	146.85	110.4	268.89
0	4	0	5	37	4.7189e+06	4.6579e+09	0.23542	0.0051446	-0.00085694	-0.00010814	0.0028362	0.0028638	0.0080154	0.17211	0.15992	7.1835	4.2463	28.009	121.28	82.995	216.04
0	4	0	5	38	4.4096e+06	4.5757e+09	0.23515	0.0050073	-0.00073764	-0.0002043	0.0026897	0.0026447	0.0077884	0.86354	0.37131	7.4825	4.0214	25.926	89.268	45.865	147.87
0	4	0	5	39	4.8637e+06	4.6942e+09	0.23555	0.0053481	-0.00094767	-6.3291e-05	0.0029112	0.0029772	0.0081424	0.038205	0.095322	7.0416	4.5911	29.208	140.12	102.6	254.49
0	4	0	5	40	4.9386e+06	4.7125e+09	0.23561	0.0053169	-0.00097285	-3.8828e-05	0.0029442	0.0030256	0.0081967	0.0075353	0.069237	6.9766	4.5373	29.727	148.67	113.54	273.8
0	4	0	10	30	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	149	113.89	274.48
0	4	0	10	31	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.99	113.9	274.48
0	4	0	10	32	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.96	113.84	274.39
0	4	0	10	33	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.99	113.88	274.46
0	4	0	10	34	4.9406e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070401	0.068581	6.9766	4.5354	29.731	148.96	113.84	274.39
0	4	0	10	35	4.9412e+06	4.7134e+09	0.23562	0.0053147	-0.00097488	-3.8289e-05	0.0029451	0.0030292	0.0081979	0.0068949	0.068059	6.9658	4.5336	29.744	148.84	113.7	274.11
0	4	0	10	36	4.9371e+06	4.7123e+09	0.23561	0.0053166	-0.00097477	-3.9344e-05	0.0029442	0.0030266	0.0081967	0.007918	0.069501	6.9766	4.5368	29.73	148.68	113.49	273.76
0	4	0	10	37	4.9083e+06	4.7069e+09	0.2356	0.0053205	-0.00098437	-4.4115e-05	0.0029392	0.0030192	0.0081874	0.017016	0.076807	6.9874	4.5435	29.656	147.76	110.22	269.6
0	4	0	10	38	4.9026e+06	4.7057e+09	0.2356	0.0053214	-0.00098965	-4.4585e-05	0.0029362	0.003017	0.008185	0.019231	0.078481	6.9874	4.5451	29.63	146.88	109.3	267.81
0	4	0	10	39	4.9363e+06	4.7121e+09	0.23561	0.0053167	-0.00097599	-3.9734e-05	0.0029449	0.0030266	0.0081932	0.0081261	0.069765	6.9766	4.537	29.718	148.84	113.31	273.74
0	4	0	10	40	4.9405e+06	4.713e+09	0.23561	0.0053159	-0.00097451	-3.817e-05	0.002945	0.003027	0.0081955	0.0070644	0.068581	6.9766	4.5356	29.729	148.94	113.83	274.36
0	4	0	15	30	4.9402e+06	4.7128e+09	0.23561	0.0053163	-0.00097343	-3.8603e-05	0.0029442	0.003029	0.008199	0.0071377	0.068843	6.9766	4.5363	29.742	148.91	113.88	274.38
0	4	0	15	31	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.98	113.87	274.44
0	4	0	15	32	4.9402e+06	4.7128e+09	0.23561	0.0053163	-0.00097343	-3.8603e-05	0.0029442	0.003029	0.008199	0.0071377	0.068843	6.9766	4.5363	29.742	148.93	113.88	274.4
0	4	0	15	33	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.99	113.91	274.49
0	4	0	15	34	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	149	113.83	274.42
0	4	0	15	35	4.9406e+06	4.713e+09	0.23561	0.0053159	-0.00097453	-3.817e-05	0.002945	0.003027	0.0081955	0.0070401	0.068581	6.9766	4.5356	29.729	148.95	113.83	274.37
0	4	0	15	36	4.9397e+06	4.7128e+09	0.23561	0.0053159	-0.00097443	-3.817e-05	0.002945	0.003027	0.0081955	0.0072608	0.068843	6.9766	4.5356	29.728	148.93	113.76	274.28
0	4	0	15	37	4.9319e+06	4.7115e+09	0.23561	0.0053171	-0.00097766	-3.9176e-05	0.002943	0.0030255	0.0081932	0.009292	0.070559	6.9766	4.5377	29.707	148.54	113.06	273.19
0	4	0	15	38	4.9339e+06	4.7118e+09	0.23561	0.0053167	-0.0009766	-3.9575e-05	0.0029434	0.0030259	0.0081932	0.0087397	0.070161	6.9766	4.537	29.709	148.62	113.16	273.37
0	4	0	15	39	4.94e+06	4.7129e+09	0.23561	0.005316	-0.00097446	-3.817e-05	0.002945	0.003027	0.0081955	0.0071868	0.068712	6.9766	4.5358	29.728	148.99	113.76	274.34
0	4	0	15	40	4.9406e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070401	0.068581	6.9766	4.5354	29.731	148.97	113.87	274.43
0	4	0	25	30	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.95	113.86	274.4
0	4	0	25	31	4.9402e+06	4.7128e+09	0.23561	0.0053163	-0.00097343	-3.8603e-05	0.0029442	0.003029	0.008199	0.0071377	0.068843	6.9766	4.5363	29.742	148.91	113.88	274.38
0	4	0	25	32	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.99	113.91	274.49
0	4	0	25	33	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.99	113.84	274.42
0	4	0	25	34	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.97	113.87	274.43
0	4	0	25	35	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.98	113.86	274.43
0	4	0	25	36	4.9405e+06	4.713e+09	0.23561	0.0053158	-0.00097452	-3.8113e-05	0.002945	0.003027	0.0081955	0.0070644	0.068581	6.9766	4.5354	29.729	148.96	113.82	274.37
0	4	0	25	37	4.9393e+06	4.7128e+09	0.23561	0.0053159	-0.00097443	-3.7299e-05	0.0029454	0.0030258	0.0081955	0.00736	0.068843	6.9766	4.5356	29.73	149.09	113.65	274.33
0	4	0	25	38	4.9402e+06	4.713e+09	0.23561	0.0053151	-0.00097532	-3.7983e-05	0.0029455	0.0030272	0.0081986	0.0071377	0.068581	6.9766	4.5342	29.747	150.23	113.88	275.7
0	4	0	25	39	4.9406e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070401	0.068581	6.9766	4.5354	29.731	148.97	113.84	274.4
0	4	0	25	40	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	149	113.89	274.48
1	0	-2	3	30	4.9406e+06	4.713e+09	0.23561	0.0053159	-0.00097453	-3.8113e-05	0.002945	0.003027	0.0081955	0.0070401	0.068581	6.9766	4.5356	29.729	148.94	113.85	274.38
1	0	-2	3	31	4.9412e+06	4.7133e+09	0.23561	0.005315	-0.00097412	-3.8289e-05	0.0029446	0.0030288	0.0081979	0.0068949	0.068189	6.9766	4.5341	29.739	148.96	113.73	274.28
1	0	-2	3	32	4.9383e+06	4.7126e+09	0.23561	0.0053168	-0.00097348	-3.9737e-05	0.0029429	0.0030259	0.0081932	0.007611	0.069106	6.9766	4.5372	29.704	148.5	113.25	273.34
1	0	-2	3	33	4.9094e+06	4.7051e+09	0.23558	0.0053369	-0.00095813	-5.0858e-05	0.0029239	0.0029975	0.008166	0.016598	0.079325	7.0091	4.5717	29.421	145.62	108.72	266.02
1	0	-2	3	34	4.6304e+06	4.6298e+09	0.23524	0.0049693	-0.00079397	-0.00015524	0.0027398	0.002717	0.0078587	0.30858	0.22182	7.3822	3.9603	26.584	106.87	69.073	187.82
1	0	-2	3	35	2.8131e+06	4.0009e+09	0.232	0.0025486	0.0010274	-0.0011726	0.00090835	-8.5896e-05	0.0048354	26.928	4.914	11.437	1.0359	10.902	120.92	161.01	326.24
1	0	-2	3	39	3.2654e+06	4.1904e+09	0.23287	0.0033985	0.0006308	-0.00089743	0.0013708	0.00063004	0.0055904	12.998	2.7501	10.265	1.8456	12.646	42.799	48.072	118.73
1	0	-2	3	40	4.9224e+06	4.7084e+09	0.23559	0.0053283	-0.00096274	-4.506e-05	0.0029323	0.0030123	0.008181	0.012121	0.074739	6.9983	4.5569	29.561	147.53	110.91	270.08
1	0	-2	5	30	4.9406e+06	4.713e+09	0.23561	0.0053158	-0.00097452	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070401	0.068581	6.9766	4.5354	29.731	148.98	113.89	274.46
1	0	-2	5	31	4.9403e+06	4.7129e+09	0.23561	0.005316	-0.00097448	-3.817e-05	0.0029449	0.003027	0.0081955	0.0071132	0.068712	6.9766	4.5358	29.728	148.9	113.83	274.32
1	0	-2	5	32	4.937e+06	4.7122e+09	0.23561	0.0053172	-0.00097387	-3.9734e-05	0.0029442	0.0030252	0.0081947	0.0079438	0.069633	6.9766	4.5378	29.718	148.22	113.34	273.15
1	0	-2	5	33	4.9046e+06	4.7051e+09	0.23559	0.0053267	-0.000972	-4.8401e-05	0.0029316	0.0030117	0.0081793	0.018424	0.079325	6.9983	4.5542	29.556	146.31	109.17	267.13
1	0	-2	5	34	4.597e+06	4.6326e+09	0.23537	0.0051571	-0.00092196	-0.00012512	0.0028168	0.0028368	0.0079891	0.3719	0.21513	7.2384	4.2671	27.805	117.1	71.16	200.35
1	0	-2	5	35	2.8599e+06	4.0906e+09	0.23347	0.0037326	-6.9968e-05	-0.00079289	0.0017677	0.0012514	0.0062744	25.055	3.7981	9.4932	2.228	15.831	105.82	109.33	255.72
1	0	-2	5	39	4.2265e+06	4.5381e+09	0.23503	0.0050581	-0.00075163	-0.00023824	0.0026379	0.0025648	0.0076943	1.6056	0.49978	7.6174	4.1039	25.196	81.307	35.843	130.98
1	0	-2	5	40	4.9337e+06	4.7116e+09	0.23561	0.0053178	-0.0009729	-3.9443e-05	0.0029425	0.0030249	0.0081943	0.0087942	0.070427	6.9766	4.5389	29.705	147.83	112.79	272.21
1	0	-2	10	30	4.9406e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070401	0.068581	6.9766	4.5354	29.731	149.01	113.9	274.5
1	0	-2	10	31	4.9403e+06	4.7129e+09	0.23561	0.0053159	-0.0009745	-3.817e-05	0.002945	0.003027	0.0081955	0.0071132	0.068712	6.9766	4.5356	29.729	148.89	113.84	274.32
1	0	-2	10	32	4.9371e+06	4.7123e+09	0.23561	0.0053163	-0.0009761	-3.8141e-05	0.0029454	0.0030256	0.0081955	0.007918	0.069501	6.9766	4.5363	29.731	148.53	113.39	273.51
1	0	-2	10	33	4.9056e+06	4.7066e+09	0.2356	0.0053205	-0.00098801	-4.498e-05	0.0029376	0.0030182	0.0081873	0.018027	0.077223	6.9874	4.5435	29.649	147.76	109.92	269.31
1	0	-2	10	34	4.6254e+06	4.6503e+09	0.23547	0.0053691	-0.0010847	-9.0146e-05	0.0028789	0.0029332	0.008095	0.31758	0.17552	7.1287	4.6274	28.874	132.75	81.715	226.71
1	0	-2	10	35	3.3138e+06	4.306e+09	0.23459	0.0046488	-0.0015829	-0.00040066	0.0024336	0.0022803	0.0074006	11.961	1.7742	8.1223	3.4633	23.664	71.12	19.984	116.42
1	0	-2	10	39	4.7381e+06	4.6737e+09	0.23552	0.0053506	-0.0010212	-7.1274e-05	0.0029035	0.0029679	0.0081317	0.14828	0.1297	7.0742	4.5954	29.165	138.02	94.627	244.59
1	0	-2	10	40	4.9386e+06	4.7126e+09	0.23561	0.0053163	-0.00097429	-3.7772e-05	0.0029442	0.0030266	0.0081932	0.0075353	0.069106	6.9766	4.5363	29.713	148.82	113.67	274.08
1	0	-2	15	30	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.95	113.84	274.38
1	0	-2	15	31	4.9404e+06	4.713e+09	0.23561	0.0053157	-0.0009745	-3.6014e-05	0.0029454	0.0030258	0.0081955	0.0070888	0.068581	6.9766	4.5353	29.729	149.02	113.76	274.37
1	0	-2	15	32	4.9375e+06	4.7125e+09	0.23561	0.0053163	-0.00097496	-3.8828e-05	0.0029449	0.0030266	0.0081932	0.007815	0.069237	6.9766	4.5363	29.717	148.81	113.59	273.99
1	0	-2	15	33	4.91e+06	4.708e+09	0.23561	0.0053188	-0.00098735	-4.1945e-05	0.0029403	0.0030217	0.0081885	0.016371	0.075288	6.9766	4.5406	29.673	149.07	111.02	271.7
1	0	-2	15	34	4.677e+06	4.6652e+09	0.23552	0.0053473	-0.0010721	-7.449e-05	0.0029021	0.0029687	0.0081328	0.23113	0.14546	7.0742	4.5897	29.207	138.66	89.347	240.05
1	0	-2	15	35	3.6976e+06	4.4375e+09	0.235	0.0049966	-0.0014954	-0.00025454	0.0026573	0.0026075	0.0077514	5.8389	0.94664	7.6513	4.0042	26.302	94.028	21.236	133.71
1	0	-2	15	39	4.8527e+06	4.6979e+09	0.23558	0.0053261	-0.0009978	-4.882e-05	0.0029312	0.0030082	0.008178	0.04485	0.089671	7.0091	4.5531	29.564	145.81	106.29	263.8
1	0	-2	15	40	4.9398e+06	4.7128e+09	0.23561	0.005316	-0.00097445	-3.817e-05	0.002945	0.003027	0.0081955	0.0072361	0.068843	6.9766	4.5358	29.728	148.9	113.76	274.25
1	0	-2	25	30	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.97	113.86	274.42
1	0	-2	25	31	4.9404e+06	4.713e+09	0.23561	0.0053158	-0.00097451	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070888	0.068581	6.9766	4.5354	29.731	149	113.89	274.48
1	0	-2	25	32	4.9382e+06	4.7126e+09	0.23561	0.0053162	-0.00097508	-3.7772e-05	0.002945	0.003027	0.0081955	0.0076364	0.069106	6.9766	4.5361	29.729	149.09	113.66	274.34
1	0	-2	25	33	4.9174e+06	4.7097e+09	0.23561	0.0053163	-0.00098283	-4.0053e-05	0.0029422	0.0030269	0.0081932	0.013749	0.072971	6.9766	4.5363	29.709	149.43	111.8	272.83
1	0	-2	25	34	4.7535e+06	4.6821e+09	0.23556	0.0053305	-0.001036	-5.9838e-05	0.0029213	0.0029946	0.0081617	0.13052	0.11488	7.0308	4.5607	29.449	143.83	98.33	254
1	0	-2	25	39	4.9128e+06	4.7088e+09	0.2356	0.0053181	-0.00098247	-4.0905e-05	0.0029399	0.0030241	0.008192	0.015338	0.074193	6.9874	4.5394	29.686	148.82	111.52	271.96
1	0	-2	25	40	4.9404e+06	4.713e+09	0.23561	0.0053159	-0.00097452	-3.817e-05	0.002945	0.003027	0.0081955	0.0070888	0.068581	6.9766	4.5356	29.729	148.99	113.85	274.43
1	0	2	3	30	4.9136e+06	4.7066e+09	0.23558	0.0053399	-0.00095541	-5.0904e-05	0.0029224	0.0029929	0.0081595	0.015049	0.077223	7.0091	4.5769	29.374	143.57	108.31	263.56
1	0	2	3	31	4.624e+06	4.6222e+09	0.23513	0.0050492	-0.00072476	-0.00017943	0.0026699	0.0026054	0.0077367	0.32018	0.24028	7.5049	4.0894	25.521	98.93	66.499	177.58
1	0	2	3	34	4.8664e+06	4.6924e+09	0.2355	0.0053845	-0.0009152	-7.2665e-05	0.0028786	0.0029296	0.0080861	0.036702	0.098135	7.096	4.6542	28.68	134.8	101.59	248.28
1	0	2	3	35	4.9407e+06	4.7132e+09	0.23561	0.0053151	-0.00097404	-3.8289e-05	0.002944	0.0030288	0.0081979	0.0070158	0.06832	6.9766	4.5342	29.735	148.75	113.66	274
1	0	2	3	36	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.97	113.87	274.43
1	0	2	3	37	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.91	113.86	274.36
1	0	2	3	38	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	149.03	113.89	274.51
1	0	2	3	39	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.96	113.86	274.41
1	0	2	3	40	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.96	113.87	274.42
1	0	2	5	30	4.9286e+06	4.7104e+09	0.23561	0.0053204	-0.00097192	-4.1793e-05	0.0029402	0.0030205	0.008188	0.010212	0.072028	6.9766	4.5433	29.656	147.14	111.99	270.73
1	0	2	5	31	4.8164e+06	4.6838e+09	0.23552	0.0053657	-0.00093737	-7.4234e-05	0.0028941	0.0029507	0.0081122	0.070611	0.112	7.0742	4.6215	28.932	135.52	96.916	244.31
1	0	2	5	32	3.9711e+06	4.4585e+09	0.23474	0.0046682	-0.00057637	-0.00034758	0.002461	0.0023125	0.0074202	3.193	0.84042	7.9484	3.4925	22.922	59.38	15.976	90.83
1	0	2	5	33	3.8514e+06	4.4231e+09	0.23458	0.0047521	-0.00047759	-0.00039851	0.0023837	0.002187	0.0072868	4.2114	1.0233	8.134	3.6198	21.922	51.928	11.783	80.7
1	0	2	5	34	4.9157e+06	4.7074e+09	0.23559	0.0053253	-0.00096567	-4.5948e-05	0.0029344	0.0030136	0.0081804	0.014339	0.076114	6.9983	4.5518	29.574	147.02	110.4	269.06
1	0	2	5	35	4.9404e+06	4.7129e+09	0.23561	0.0053159	-0.00097449	-3.817e-05	0.0029454	0.003027	0.0081955	0.0070888	0.068712	6.9766	4.5356	29.731	148.92	113.85	274.36
1	0	2	5	36	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.99	113.88	274.46
1	0	2	5	37	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	149	113.89	274.48
1	0	2	5	38	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.97	113.87	274.43
1	0	2	5	39	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.99	113.88	274.46
1	0	2	5	40	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.96	113.87	274.42
1	0	2	10	30	4.9378e+06	4.7125e+09	0.23561	0.0053164	-0.00097485	-3.8141e-05	0.0029454	0.0030256	0.0081955	0.0077382	0.069237	6.9766	4.5365	29.73	148.68	113.43	273.7
1	0	2	10	31	4.9121e+06	4.7078e+09	0.2356	0.0053201	-0.00098513	-4.3417e-05	0.0029392	0.0030192	0.0081873	0.015593	0.075563	6.9874	4.5428	29.656	148.03	110.69	270.34
1	0	2	10	32	4.7049e+06	4.6663e+09	0.23551	0.0053575	-0.0010466	-7.7412e-05	0.0028945	0.0029558	0.0081164	0.19076	0.14334	7.0851	4.6073	29.051	135.14	89.397	236.56
1	0	2	10	33	4.7624e+06	4.678e+09	0.23553	0.0053468	-0.0010231	-6.8541e-05	0.0029078	0.0029726	0.008137	0.12091	0.122	7.0634	4.5888	29.221	138.7	95.934	246.53
1	0	2	10	34	4.9368e+06	4.7123e+09	0.23561	0.0053166	-0.00097476	-3.9322e-05	0.0029446	0.0030266	0.0081967	0.0079957	0.069501	6.9766	4.5368	29.731	148.68	113.48	273.75
1	0	2	10	35	4.9406e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070401	0.068581	6.9766	4.5354	29.731	148.99	113.84	274.42
1	0	2	10	36	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	149	113.91	274.5
1	0	2	10	37	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	149.03	113.88	274.5
1	0	2	10	38	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	149.01	113.89	274.49
1	0	2	10	39	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.95	113.86	274.4
1	0	2	10	40	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.96	113.87	274.42
1	0	2	15	30	4.9396e+06	4.7128e+09	0.23561	0.0053161	-0.00097443	-3.817e-05	0.002945	0.003027	0.0081955	0.0072855	0.068843	6.9766	4.536	29.728	148.95	113.72	274.26
1	0	2	15	31	4.9294e+06	4.711e+09	0.23561	0.0053173	-0.00097812	-3.8904e-05	0.0029422	0.0030249	0.0081932	0.010007	0.071225	6.9766	4.538	29.702	149.29	112.79	273.68
1	0	2	15	32	4.8526e+06	4.6977e+09	0.23558	0.0053249	-0.0010053	-5.0756e-05	0.0029313	0.0030096	0.0081763	0.044914	0.089972	7.0091	4.5511	29.565	144.3	105.66	261.66
1	0	2	15	33	4.8905e+06	4.7045e+09	0.2356	0.0053215	-0.00099157	-4.6283e-05	0.0029363	0.0030166	0.008185	0.024407	0.080174	6.9874	4.5452	29.631	148.72	109.51	269.87
1	0	2	15	34	4.9397e+06	4.7128e+09	0.23561	0.0053161	-0.00097444	-3.817e-05	0.002945	0.003027	0.0081955	0.0072608	0.068843	6.9766	4.536	29.728	148.94	113.73	274.26
1	0	2	15	35	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	149.03	113.89	274.51
1	0	2	15	36	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	149.03	113.88	274.5
1	0	2	15	37	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.97	113.87	274.43
1	0	2	15	38	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.96	113.86	274.41
1	0	2	15	39	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.98	113.87	274.44
1	0	2	15	40	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.99	113.84	274.42
1	0	2	25	30	4.9404e+06	4.7129e+09	0.23561	0.0053159	-0.00097451	-3.817e-05	0.002945	0.003027	0.0081955	0.0070888	0.068712	6.9766	4.5356	29.729	148.96	113.83	274.38
1	0	2	25	31	4.9376e+06	4.7125e+09	0.23561	0.0053162	-0.00097501	-3.7772e-05	0.0029449	0.0030267	0.0081935	0.0077893	0.069237	6.9766	4.5361	29.719	148.84	113.62	274.05
1	0	2	25	32	4.918e+06	4.7094e+09	0.2356	0.0053173	-0.00098138	-3.9808e-05	0.0029425	0.0030249	0.0081909	0.013544	0.073378	6.9874	4.538	29.696	149.72	112.07	273.4
1	0	2	25	33	4.9316e+06	4.7116e+09	0.23561	0.0053167	-0.00097656	-3.9575e-05	0.0029434	0.0030259	0.0081932	0.0093763	0.070427	6.9766	4.537	29.709	149.54	113.12	274.25
1	0	2	25	34	4.9405e+06	4.713e+09	0.23561	0.0053159	-0.00097452	-3.8113e-05	0.002945	0.003027	0.0081955	0.0070644	0.068581	6.9766	4.5356	29.729	148.98	113.84	274.41
1	0	2	25	35	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.96	113.86	274.41
1	0	2	25	36	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.94	113.84	274.37
1	0	2	25	37	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	149.02	113.89	274.5
1	0	2	25	38	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.99	113.84	274.42
1	0	2	25	39	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.99	113.9	274.48
1	0	2	25	40	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.95	113.86	274.4
1	0	4	3	30	4.6965e+06	4.6407e+09	0.23518	0.0050198	-0.00075784	-0.00015387	0.0026919	0.0026439	0.0077799	0.20249	0.1966	7.449	4.0417	25.871	107.19	75.617	194.7
1	0	4	3	31	4.6945e+06	4.6401e+09	0.23517	0.0050248	-0.00075292	-0.00015697	0.0026892	0.0026379	0.0077704	0.20537	0.19773	7.4602	4.0498	25.807	107.11	74.954	193.98
1	0	4	3	32	4.9365e+06	4.7119e+09	0.23561	0.0053209	-0.00097112	-4.1445e-05	0.0029396	0.0030201	0.0081856	0.0080738	0.070029	6.9766	4.5442	29.641	147.74	113.01	272.35
1	0	4	3	33	4.9402e+06	4.7128e+09	0.23561	0.0053163	-0.00097341	-3.8603e-05	0.0029442	0.003029	0.008199	0.0071377	0.068843	6.9766	4.5363	29.742	148.92	113.84	274.35
1	0	4	3	34	4.9402e+06	4.7128e+09	0.23561	0.0053163	-0.00097343	-3.8603e-05	0.0029442	0.003029	0.008199	0.0071377	0.068843	6.9766	4.5363	29.742	148.94	113.87	274.4
1	0	4	3	35	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	149.03	113.88	274.5
1	0	4	3	36	4.9402e+06	4.7128e+09	0.23561	0.0053163	-0.00097343	-3.8603e-05	0.0029442	0.003029	0.008199	0.0071377	0.068843	6.9766	4.5363	29.742	148.93	113.88	274.4
1	0	4	3	37	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.99	113.88	274.46
1	0	4	3	38	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	149.03	113.88	274.5
1	0	4	3	39	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.99	113.91	274.49
1	0	4	3	40	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	149	113.91	274.5
1	0	4	5	30	4.8893e+06	4.7009e+09	0.23558	0.0053388	-0.00095464	-5.3978e-05	0.002921	0.0029932	0.0081577	0.024965	0.08522	7.0091	4.575	29.358	141.07	106.07	258.83
1	0	4	5	31	4.8981e+06	4.7043e+09	0.23559	0.0053321	-0.00095938	-5.1421e-05	0.0029271	0.0030036	0.0081722	0.02107	0.080458	6.9983	4.5635	29.477	141.48	106.5	259.64
1	0	4	5	32	4.9393e+06	4.7127e+09	0.23561	0.0053165	-0.00097305	-3.7772e-05	0.0029442	0.0030266	0.0081967	0.00736	0.068975	6.9766	4.5366	29.728	148.92	113.65	274.16
1	0	4	5	33	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	149	113.91	274.5
1	0	4	5	34	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.99	113.84	274.42
1	0	4	5	35	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	149.02	113.91	274.52
1	0	4	5	36	4.9402e+06	4.7128e+09	0.23561	0.0053163	-0.00097343	-3.8603e-05	0.0029442	0.003029	0.008199	0.0071377	0.068843	6.9766	4.5363	29.742	148.91	113.87	274.37
1	0	4	5	37	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.96	113.84	274.39
1	0	4	5	38	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.99	113.91	274.49
1	0	4	5	39	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.97	113.87	274.43
1	0	4	5	40	4.9402e+06	4.7128e+09	0.23561	0.0053163	-0.00097343	-3.8603e-05	0.0029442	0.003029	0.008199	0.0071377	0.068843	6.9766	4.5363	29.742	148.93	113.88	274.4
1	0	4	10	30	4.9351e+06	4.7119e+09	0.23561	0.0053169	-0.00097587	-3.9734e-05	0.0029442	0.0030255	0.0081966	0.0084167	0.070029	6.9766	4.5373	29.729	148.61	113.33	273.53
1	0	4	10	31	4.9369e+06	4.7123e+09	0.23561	0.0053165	-0.00097476	-3.9322e-05	0.0029442	0.0030266	0.0081967	0.0079697	0.069501	6.9766	4.5366	29.73	148.66	113.45	273.7
1	0	4	10	32	4.9405e+06	4.713e+09	0.23561	0.0053158	-0.00097451	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070644	0.068581	6.9766	4.5354	29.731	148.93	113.86	274.38
1	0	4	10	33	4.9402e+06	4.7128e+09	0.23561	0.0053163	-0.00097343	-3.8603e-05	0.0029442	0.003029	0.008199	0.0071377	0.068843	6.9766	4.5363	29.742	148.9	113.88	274.37
1	0	4	10	34	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.96	113.84	274.39
1	0	4	10	35	4.9402e+06	4.7128e+09	0.23561	0.0053163	-0.00097343	-3.8603e-05	0.0029442	0.003029	0.008199	0.0071377	0.068843	6.9766	4.5363	29.742	148.91	113.89	274.39
1	0	4	10	36	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.99	113.91	274.49
1	0	4	10	37	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.99	113.88	274.46
1	0	4	10	38	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.97	113.84	274.4
1	0	4	10	39	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.99	113.84	274.42
1	0	4	10	40	4.9402e+06	4.7128e+09	0.23561	0.0053163	-0.00097343	-3.8603e-05	0.0029442	0.003029	0.008199	0.0071377	0.068843	6.9766	4.5363	29.742	148.93	113.88	274.4
1	0	4	15	30	4.9394e+06	4.7128e+09	0.23561	0.0053161	-0.00097442	-3.817e-05	0.002945	0.003027	0.0081955	0.0073351	0.068843	6.9766	4.536	29.728	148.91	113.72	274.22
1	0	4	15	31	4.94e+06	4.7129e+09	0.23561	0.005316	-0.00097447	-3.817e-05	0.002945	0.003027	0.0081955	0.0071868	0.068712	6.9766	4.5358	29.728	148.99	113.77	274.35
1	0	4	15	32	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.98	113.84	274.41
1	0	4	15	33	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.99	113.84	274.42
1	0	4	15	34	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	149	113.89	274.48
1	0	4	15	35	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.96	113.84	274.39
1	0	4	15	36	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.97	113.86	274.42
1	0	4	15	37	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.98	113.86	274.43
1	0	4	15	38	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.96	113.86	274.41
1	0	4	15	39	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	149.03	113.88	274.5
1	0	4	15	40	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	149	113.89	274.48
1	0	4	25	30	4.94e+06	4.7128e+09	0.23561	0.0053163	-0.00097341	-3.8603e-05	0.0029442	0.003029	0.008199	0.0071868	0.068843	6.9766	4.5363	29.742	148.96	113.84	274.39
1	0	4	25	31	4.9406e+06	4.713e+09	0.23561	0.0053158	-0.00097452	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070401	0.068581	6.9766	4.5354	29.731	148.98	113.86	274.43
1	0	4	25	32	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.97	113.87	274.43
1	0	4	25	33	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.96	113.87	274.42
1	0	4	25	34	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	149	113.91	274.5
1	0	4	25	35	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.97	113.87	274.43
1	0	4	25	36	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.96	113.86	274.41
1	0	4	25	37	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.97	113.86	274.42
1	0	4	25	38	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.98	113.84	274.41
1	0	4	25	39	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	149.02	113.91	274.52
1	0	4	25	40	4.9402e+06	4.7128e+09	0.23561	0.0053163	-0.00097343	-3.8603e-05	0.0029442	0.003029	0.008199	0.0071377	0.068843	6.9766	4.5363	29.742	148.93	113.88	274.4
1	-2	0	3	30	4.8472e+06	4.6887e+09	0.23551	0.0053763	-0.00092765	-7.4593e-05	0.0028868	0.0029406	0.0081011	0.048352	0.10405	7.0851	4.6399	28.82	134.44	99.535	245.85
1	-2	0	3	31	4.1117e+06	4.4779e+09	0.23455	0.0045319	-0.00045918	-0.00038417	0.0023479	0.0021262	0.007221	2.2301	0.74845	8.169	3.2905	21.396	49.219	18.488	82.145
1	-2	0	3	32	1.2812e+06	3.0928e+09	0.22548	-0.0021158	0.0052579	-0.0030063	-0.0026449	-0.0055816	-0.00084652	252.94	28.426	22.255	0.70631	45.864	2171.5	2297.9	4773.7
1	-2	0	3	36	4.796e+06	4.6754e+09	0.23543	0.0051384	-0.0008802	-9.7686e-05	0.0028437	0.0028747	0.0080273	0.087878	0.12663	7.1725	4.236	28.13	126.84	91.761	230.22
1	-2	0	3	37	4.9392e+06	4.7126e+09	0.23561	0.005317	-0.00097301	-3.8828e-05	0.0029442	0.0030255	0.0081966	0.0073849	0.069106	6.9766	4.5375	29.727	148.68	113.63	273.9
1	-2	0	3	38	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.99	113.88	274.46
1	-2	0	3	39	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.97	113.86	274.42
1	-2	0	3	40	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.96	113.86	274.41
1	-2	0	5	30	4.8545e+06	4.6937e+09	0.23556	0.0053438	-0.00096575	-5.993e-05	0.0029143	0.002984	0.0081478	0.043714	0.096099	7.0308	4.5836	29.273	139.46	102.47	253.68
1	-2	0	5	31	4.1984e+06	4.5303e+09	0.23505	0.0050453	-0.00083298	-0.00024086	0.0026441	0.0025773	0.0077108	1.7462	0.52916	7.5949	4.0831	25.37	82.779	32.537	129.27
1	-2	0	5	36	4.8469e+06	4.692e+09	0.23555	0.0053494	-0.00095277	-6.3923e-05	0.0029091	0.0029763	0.00814	0.04855	0.098766	7.0416	4.5933	29.188	140.05	102.15	253.98
1	-2	0	5	37	4.9397e+06	4.7128e+09	0.23561	0.0053163	-0.00097439	-3.817e-05	0.0029446	0.0030267	0.0081955	0.0072608	0.068843	6.9766	4.5363	29.726	148.95	113.74	274.28
1	-2	0	5	38	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.95	113.87	274.41
1	-2	0	5	39	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.96	113.86	274.41
1	-2	0	5	40	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.96	113.86	274.41
1	-2	0	10	30	4.8704e+06	4.6999e+09	0.23558	0.005326	-0.00099951	-4.9386e-05	0.0029307	0.0030105	0.008178	0.034452	0.08669	7.0091	4.553	29.566	146.49	106.61	264.78
1	-2	0	10	31	4.3738e+06	4.5955e+09	0.23535	0.0051405	-0.0011733	-0.0001355	0.0028172	0.0028432	0.0079998	0.98655	0.31204	7.2604	4.2395	28.088	120.11	58.286	191.19
1	-2	0	10	32	2.7424e+06	4.1074e+09	0.23391	0.0045076	-0.0021024	-0.00068809	0.0021489	0.0018941	0.0070078	29.998	3.6077	8.9345	3.2551	21.942	78.411	100.74	224.95
1	-2	0	10	35	2.9399e+06	4.178e+09	0.23416	0.0043506	-0.0014492	-0.00053431	0.0021969	0.0019126	0.0069926	22.115	2.8704	8.6314	3.0312	20.716	64.558	44.206	145.41
1	-2	0	10	36	4.9005e+06	4.7057e+09	0.2356	0.005322	-0.00098535	-4.3697e-05	0.0029363	0.0030191	0.0081856	0.020056	0.078481	6.9874	4.5461	29.632	146.17	109.86	267.66
1	-2	0	10	37	4.9403e+06	4.7129e+09	0.23561	0.0053159	-0.00097449	-3.817e-05	0.002945	0.003027	0.0081955	0.0071132	0.068712	6.9766	4.5356	29.729	148.94	113.81	274.34
1	-2	0	10	38	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.96	113.87	274.42
1	-2	0	10	39	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.97	113.87	274.43
1	-2	0	10	40	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.99	113.84	274.42
1	-2	0	15	30	4.8824e+06	4.703e+09	0.23559	0.0053214	-0.00099648	-4.7926e-05	0.0029347	0.0030155	0.008185	0.028249	0.082173	6.9983	4.5451	29.625	147.83	108.45	267.93
1	-2	0	15	31	4.4968e+06	4.6283e+09	0.23544	0.0053834	-0.0011333	-0.00010287	0.0028627	0.0029096	0.0080701	0.60463	0.22545	7.1615	4.6523	28.689	133.06	73.605	219.31
1	-2	0	15	35	3.8119e+06	4.4653e+09	0.23505	0.0050044	-0.0012971	-0.00023052	0.0026664	0.0026161	0.0077515	4.5937	0.80783	7.5949	4.0167	26.104	97.799	27.962	142.77
1	-2	0	15	36	4.9193e+06	4.7093e+09	0.2356	0.0053181	-0.00098072	-4.1688e-05	0.002942	0.0030242	0.0081908	0.013105	0.073513	6.9874	4.5394	29.691	149.83	112.14	273.58
1	-2	0	15	37	4.9405e+06	4.713e+09	0.23561	0.0053157	-0.00097452	-3.6669e-05	0.0029454	0.0030258	0.0081955	0.0070644	0.068581	6.9766	4.5353	29.729	149.04	113.75	274.38
1	-2	0	15	38	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.97	113.86	274.42
1	-2	0	15	39	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.99	113.91	274.49
1	-2	0	15	40	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.98	113.87	274.44
1	-2	0	25	30	4.8985e+06	4.7065e+09	0.2356	0.0053188	-0.00098899	-4.1895e-05	0.0029396	0.0030214	0.0081885	0.0209	0.077363	6.9874	4.5406	29.67	148.43	110.11	270.17
1	-2	0	25	31	4.6495e+06	4.6635e+09	0.23552	0.0053408	-0.0010709	-7.3227e-05	0.0029062	0.0029734	0.0081427	0.2754	0.14876	7.0742	4.5785	29.282	139.48	89.163	240.72
1	-2	0	25	35	4.4872e+06	4.6315e+09	0.23545	0.0053788	-0.001079	-9.8929e-05	0.0028656	0.0029141	0.0080735	0.63029	0.21775	7.1506	4.6443	28.674	131.63	79.03	223.3
1	-2	0	25	36	4.9328e+06	4.7118e+09	0.23561	0.0053165	-0.00097657	-3.9575e-05	0.0029439	0.003026	0.0081932	0.0090413	0.070161	6.9766	4.5366	29.712	149.3	113.23	274.12
1	-2	0	25	37	4.9406e+06	4.713e+09	0.23561	0.0053158	-0.00097452	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070401	0.068581	6.9766	4.5354	29.731	148.95	113.87	274.41
1	-2	0	25	38	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.99	113.91	274.49
1	-2	0	25	39	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.98	113.86	274.43
1	-2	0	25	40	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.97	113.84	274.4
1	2	0	3	30	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097452	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.93	113.83	274.35
1	2	0	3	31	4.9404e+06	4.7129e+09	0.23561	0.0053162	-0.00097448	-3.817e-05	0.0029449	0.0030267	0.0081955	0.0070888	0.068712	6.9766	4.5361	29.728	148.86	113.81	274.26
1	2	0	3	32	4.9378e+06	4.7122e+09	0.23561	0.0053184	-0.00097197	-3.9734e-05	0.0029431	0.0030237	0.008192	0.0077382	0.069633	6.9766	4.5399	29.695	148.56	113.34	273.49
1	2	0	3	33	4.9132e+06	4.7056e+09	0.23558	0.0053411	-0.00095459	-5.1919e-05	0.0029203	0.0029927	0.0081548	0.015193	0.078622	7.0091	4.579	29.34	144.79	109.07	265.54
1	2	0	3	34	4.6639e+06	4.634e+09	0.23519	0.0050099	-0.00075668	-0.0001586	0.0027042	0.0026604	0.0077978	0.25174	0.21182	7.4379	4.0256	26.036	104.62	71.591	188.14
1	2	0	3	36	1.2214e+06	2.9942e+09	0.22292	-0.0039811	0.0064126	-0.0033339	-0.0039551	-0.00764	-0.0028446	275.97	32.676	27.491	2.4899	72.422	2607.7	2639.2	5585.5
1	2	0	3	37	4.5843e+06	4.6108e+09	0.23504	0.0048237	-0.00067109	-0.00020577	0.0026158	0.0025236	0.0076471	0.39775	0.26982	7.6062	3.7304	24.751	91.208	60.351	163.56
1	2	0	3	38	4.9369e+06	4.7119e+09	0.23561	0.005319	-0.00097177	-3.9791e-05	0.0029426	0.0030249	0.0081903	0.0079697	0.070029	6.9766	4.5409	29.686	147.93	113.25	272.78
1	2	0	3	39	4.9406e+06	4.713e+09	0.23561	0.0053158	-0.00097452	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070401	0.068581	6.9766	4.5354	29.731	148.94	113.85	274.38
1	2	0	3	40	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.96	113.87	274.42
1	2	0	5	30	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.99	113.88	274.46
1	2	0	5	31	4.9405e+06	4.713e+09	0.23561	0.0053159	-0.00097451	-3.817e-05	0.002945	0.003027	0.0081955	0.0070644	0.068581	6.9766	4.5356	29.729	148.94	113.83	274.36
1	2	0	5	32	4.9393e+06	4.7127e+09	0.23561	0.0053163	-0.00097429	-3.77e-05	0.0029454	0.0030256	0.0081955	0.00736	0.068975	6.9766	4.5363	29.729	149.03	113.58	274.2
1	2	0	5	33	4.9276e+06	4.7101e+09	0.23561	0.0053207	-0.00097176	-4.3308e-05	0.0029394	0.0030205	0.0081879	0.010508	0.072432	6.9766	4.5439	29.651	147.69	112	271.29
1	2	0	5	34	4.8062e+06	4.6813e+09	0.23551	0.0053697	-0.00093475	-7.5925e-05	0.0028891	0.0029463	0.0081075	0.079034	0.11625	7.0851	4.6285	28.875	134.62	95.635	242.16
1	2	0	5	35	3.8836e+06	4.4324e+09	0.23464	0.0047206	-0.00052905	-0.00037986	0.0024171	0.0022342	0.0073381	3.9179	0.97309	8.0641	3.5717	22.324	54.299	12.615	83.441
1	2	0	5	36	3.4667e+06	4.3018e+09	0.23413	0.0042058	-0.0001775	-0.00055401	0.0021219	0.0017816	0.006845	9.1097	1.8049	8.6675	2.8318	18.912	47.656	17.062	87.132
1	2	0	5	37	4.8584e+06	4.694e+09	0.23555	0.0053492	-0.00094754	-6.2403e-05	0.0029112	0.0029769	0.0081401	0.041305	0.095632	7.0416	4.593	29.196	138.22	102.77	252.76
1	2	0	5	38	4.9399e+06	4.7128e+09	0.23561	0.0053163	-0.00097439	-3.817e-05	0.0029442	0.0030267	0.0081955	0.0072114	0.068843	6.9766	4.5363	29.724	148.96	113.78	274.33
1	2	0	5	39	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.99	113.84	274.42
1	2	0	5	40	4.9402e+06	4.7128e+09	0.23561	0.0053163	-0.00097343	-3.8603e-05	0.0029442	0.003029	0.008199	0.0071377	0.068843	6.9766	4.5363	29.742	148.92	113.88	274.39
1	2	0	10	30	4.9402e+06	4.7128e+09	0.23561	0.0053163	-0.00097343	-3.8603e-05	0.0029442	0.003029	0.008199	0.0071377	0.068843	6.9766	4.5363	29.742	148.95	113.87	274.41
1	2	0	10	31	4.9406e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070401	0.068581	6.9766	4.5354	29.731	148.98	113.85	274.42
1	2	0	10	32	4.9403e+06	4.7129e+09	0.23561	0.0053159	-0.00097449	-3.817e-05	0.002945	0.003027	0.0081955	0.0071132	0.068712	6.9766	4.5356	29.729	148.93	113.85	274.37
1	2	0	10	33	4.9368e+06	4.7123e+09	0.23561	0.0053164	-0.00097607	-3.8141e-05	0.0029454	0.0030256	0.0081955	0.0079957	0.069501	6.9766	4.5365	29.731	148.71	113.42	273.72
1	2	0	10	34	4.9035e+06	4.7061e+09	0.2356	0.0053214	-0.00098756	-4.4879e-05	0.0029364	0.003017	0.0081856	0.018866	0.077921	6.9874	4.5451	29.632	147.81	109.78	269.22
1	2	0	10	35	4.6407e+06	4.6528e+09	0.23547	0.0053689	-0.0010665	-8.7662e-05	0.00288	0.0029346	0.0080974	0.29031	0.17024	7.1287	4.6271	28.876	132.54	83.218	227.97
1	2	0	10	36	4.7089e+06	4.6671e+09	0.23551	0.0053579	-0.0010375	-7.7018e-05	0.0028944	0.0029543	0.008119	0.18538	0.14181	7.0851	4.608	29.052	136.3	90.261	238.58
1	2	0	10	37	4.9318e+06	4.7113e+09	0.23561	0.0053174	-0.00097761	-3.8926e-05	0.0029416	0.0030249	0.0081909	0.00932	0.070825	6.9766	4.5382	29.687	148.48	112.91	272.98
1	2	0	10	38	4.9406e+06	4.713e+09	0.23561	0.0053156	-0.00097453	-3.6669e-05	0.0029462	0.003027	0.0081978	0.0070401	0.068581	6.9766	4.5351	29.746	149.01	113.8	274.4
1	2	0	10	39	4.9402e+06	4.7128e+09	0.23561	0.0053163	-0.00097343	-3.8603e-05	0.0029442	0.003029	0.008199	0.0071377	0.068843	6.9766	4.5363	29.742	148.91	113.89	274.39
1	2	0	10	40	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.96	113.86	274.41
1	2	0	15	30	4.9407e+06	4.713e+09	0.23561	0.0053156	-0.00097454	-3.6669e-05	0.0029462	0.0030267	0.0081978	0.0070158	0.068581	6.9766	4.5351	29.746	149.02	113.74	274.35
1	2	0	15	31	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.97	113.86	274.42
1	2	0	15	32	4.9405e+06	4.713e+09	0.23561	0.0053159	-0.00097452	-3.817e-05	0.002945	0.003027	0.0081955	0.0070644	0.068581	6.9766	4.5356	29.729	148.96	113.85	274.4
1	2	0	15	33	4.9391e+06	4.7127e+09	0.23561	0.0053161	-0.0009744	-3.817e-05	0.002945	0.003027	0.0081955	0.0074099	0.068975	6.9766	4.536	29.728	148.94	113.64	274.17
1	2	0	15	34	4.925e+06	4.7102e+09	0.23561	0.0053173	-0.00097971	-4.0331e-05	0.0029421	0.0030249	0.0081909	0.0113	0.072297	6.9766	4.538	29.692	149.22	112.38	273.2
1	2	0	15	35	4.8227e+06	4.6923e+09	0.23557	0.0053297	-0.0010148	-5.5323e-05	0.0029246	0.0030001	0.0081682	0.065691	0.098293	7.0199	4.5593	29.486	145.55	103.05	260.34
1	2	0	15	36	4.8774e+06	4.7021e+09	0.23559	0.0053218	-0.00099423	-4.5733e-05	0.0029348	0.0030159	0.0081855	0.030747	0.083472	6.9983	4.5458	29.626	147.82	108.2	267.68
1	2	0	15	37	4.9387e+06	4.7127e+09	0.23561	0.0053162	-0.000975	-3.7772e-05	0.0029449	0.003027	0.0081932	0.0075101	0.068975	6.9766	4.5361	29.718	148.83	113.7	274.12
1	2	0	15	38	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.94	113.84	274.37
1	2	0	15	39	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.97	113.87	274.43
1	2	0	15	40	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.95	113.84	274.38
1	2	0	25	30	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	149	113.89	274.48
1	2	0	25	31	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.99	113.84	274.42
1	2	0	25	32	4.9406e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070401	0.068581	6.9766	4.5354	29.731	148.99	113.84	274.42
1	2	0	25	33	4.9411e+06	4.7134e+09	0.23562	0.0053145	-0.00097489	-3.6364e-05	0.0029457	0.0030279	0.0081996	0.006919	0.068059	6.9658	4.5332	29.752	149.11	113.65	274.33
1	2	0	25	34	4.9362e+06	4.7123e+09	0.23561	0.0053163	-0.00097615	-3.8498e-05	0.002945	0.0030267	0.0081935	0.0081523	0.069501	6.9766	4.5363	29.72	148.85	113.49	273.93
1	2	0	25	35	4.9106e+06	4.7085e+09	0.23561	0.0053179	-0.00098444	-4.0748e-05	0.0029408	0.0030215	0.0081908	0.016147	0.074603	6.9766	4.5391	29.684	148.83	111.2	271.64
1	2	0	25	36	4.9297e+06	4.7113e+09	0.23561	0.0053169	-0.00097792	-3.9176e-05	0.0029423	0.0030259	0.0081932	0.0099195	0.070825	6.9766	4.5373	29.704	149.99	113.05	274.63
1	2	0	25	37	4.9404e+06	4.713e+09	0.23561	0.0053157	-0.00097451	-3.6669e-05	0.0029454	0.0030258	0.0081955	0.0070888	0.068581	6.9766	4.5353	29.729	149	113.76	274.35
1	2	0	25	38	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.99	113.89	274.47
1	2	0	25	39	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.95	113.84	274.38
1	2	0	25	40	4.9402e+06	4.7128e+09	0.23561	0.0053163	-0.00097343	-3.8603e-05	0.0029442	0.003029	0.008199	0.0071377	0.068843	6.9766	4.5363	29.742	148.94	113.88	274.41
1	4	0	3	30	4.9402e+06	4.7128e+09	0.23561	0.0053163	-0.00097343	-3.8603e-05	0.0029442	0.003029	0.008199	0.0071377	0.068843	6.9766	4.5363	29.742	148.9	113.88	274.37
1	4	0	3	31	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	149	113.88	274.47
1	4	0	3	32	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.99	113.89	274.47
1	4	0	3	33	4.9415e+06	4.7134e+09	0.23562	0.0053148	-0.00097482	-3.8289e-05	0.0029451	0.0030292	0.0081979	0.0068228	0.068059	6.9658	4.5337	29.744	148.81	113.71	274.09
1	4	0	3	34	4.9395e+06	4.7127e+09	0.23561	0.0053172	-0.00097306	-3.8828e-05	0.0029442	0.0030255	0.0081966	0.0073103	0.068975	6.9766	4.5378	29.726	148.72	113.66	273.97
1	4	0	3	35	4.9298e+06	4.71e+09	0.23559	0.0053267	-0.0009657	-4.3598e-05	0.0029346	0.0030124	0.0081799	0.0098905	0.072567	6.9983	4.5542	29.571	146.52	111.84	269.99
1	4	0	3	36	4.8271e+06	4.6798e+09	0.23542	0.0051607	-0.00087146	-9.1049e-05	0.0028298	0.0028511	0.0080023	0.06239	0.11885	7.1835	4.2731	27.901	129.29	95.376	236.3
1	4	0	3	37	4.3895e+06	4.5439e+09	0.23457	0.0045428	-0.00047079	-0.00031763	0.0023474	0.0021233	0.0072146	0.9313	0.47851	8.1457	3.3064	21.263	60.849	36.9	110.61
1	4	0	3	38	4.8249e+06	4.6792e+09	0.23541	0.0051637	-0.0008666	-9.2555e-05	0.0028269	0.0028477	0.0079993	0.064067	0.11989	7.1944	4.2781	27.864	128.37	94.889	234.92
1	4	0	3	39	4.9394e+06	4.7126e+09	0.23561	0.0053173	-0.00097303	-3.8828e-05	0.0029442	0.0030252	0.0081966	0.0073351	0.069106	6.9766	4.538	29.726	148.68	113.62	273.89
1	4	0	3	40	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.99	113.84	274.42
1	4	0	5	30	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.99	113.84	274.42
1	4	0	5	31	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	149	113.88	274.47
1	4	0	5	32	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.98	113.83	274.4
1	4	0	5	33	4.9406e+06	4.713e+09	0.23561	0.0053157	-0.00097453	-3.6669e-05	0.0029454	0.0030258	0.0081955	0.0070401	0.068581	6.9766	4.5353	29.729	149.04	113.75	274.38
1	4	0	5	34	4.9403e+06	4.7129e+09	0.23561	0.0053161	-0.00097446	-3.817e-05	0.0029449	0.003027	0.0081955	0.0071132	0.068712	6.9766	4.536	29.728	148.94	113.79	274.32
1	4	0	5	35	4.9368e+06	4.7121e+09	0.23561	0.0053176	-0.00097253	-3.9734e-05	0.0029442	0.0030251	0.0081943	0.0079957	0.069765	6.9766	4.5385	29.715	148.17	113.27	273.03
1	4	0	5	36	4.9044e+06	4.7046e+09	0.23558	0.0053314	-0.00096129	-5.0241e-05	0.0029283	0.0030049	0.0081723	0.018504	0.080033	7.0091	4.5623	29.487	145.29	108.62	265.58
1	4	0	5	37	4.831e+06	4.6867e+09	0.23552	0.0053641	-0.00093028	-7.1571e-05	0.0028965	0.002954	0.0081174	0.059474	0.10716	7.0742	4.6188	28.968	134.71	98.532	245.1
1	4	0	5	38	4.926e+06	4.7097e+09	0.2356	0.0053222	-0.00096933	-4.3255e-05	0.0029378	0.0030177	0.0081868	0.010992	0.072971	6.9874	4.5464	29.631	147.21	111.57	270.4
1	4	0	5	39	4.9405e+06	4.713e+09	0.23561	0.0053159	-0.00097451	-3.817e-05	0.002945	0.003027	0.0081955	0.0070644	0.068581	6.9766	4.5356	29.729	148.94	113.84	274.37
1	4	0	5	40	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.97	113.87	274.43
1	4	0	10	30	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.99	113.84	274.42
1	4	0	10	31	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.97	113.84	274.4
1	4	0	10	32	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.98	113.87	274.44
1	4	0	10	33	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.96	113.87	274.42
1	4	0	10	34	4.9406e+06	4.713e+09	0.23561	0.0053158	-0.00097452	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070401	0.068581	6.9766	4.5354	29.731	149	113.89	274.48
1	4	0	10	35	4.9401e+06	4.7129e+09	0.23561	0.0053158	-0.00097446	-3.6014e-05	0.0029454	0.0030258	0.0081955	0.0071623	0.068712	6.9766	4.5354	29.729	148.96	113.74	274.29
1	4	0	10	36	4.935e+06	4.7119e+09	0.23561	0.0053169	-0.00097585	-3.9734e-05	0.0029442	0.0030255	0.0081966	0.0084434	0.070029	6.9766	4.5373	29.729	148.63	113.27	273.49
1	4	0	10	37	4.9329e+06	4.7115e+09	0.23561	0.0053173	-0.00097628	-3.9176e-05	0.0029427	0.0030255	0.0081932	0.0090137	0.070559	6.9766	4.538	29.704	148.45	113.11	273.15
1	4	0	10	38	4.9399e+06	4.7129e+09	0.23561	0.005316	-0.00097444	-3.817e-05	0.0029449	0.003027	0.0081955	0.0072114	0.068712	6.9766	4.5358	29.728	148.95	113.74	274.28
1	4	0	10	39	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.96	113.9	274.45
1	4	0	10	40	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.99	113.91	274.49
1	4	0	15	30	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.96	113.87	274.42
1	4	0	15	31	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.99	113.84	274.42
1	4	0	15	32	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.99	113.91	274.49
1	4	0	15	33	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.95	113.87	274.41
1	4	0	15	34	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.93	113.86	274.38
1	4	0	15	35	4.9405e+06	4.713e+09	0.23561	0.0053159	-0.00097452	-3.8113e-05	0.002945	0.003027	0.0081955	0.0070644	0.068581	6.9766	4.5356	29.729	148.96	113.84	274.39
1	4	0	15	36	4.9392e+06	4.7127e+09	0.23561	0.0053159	-0.00097439	-3.7299e-05	0.0029454	0.0030258	0.0081955	0.0073849	0.068975	6.9766	4.5356	29.729	149	113.64	274.23
1	4	0	15	37	4.9393e+06	4.7128e+09	0.23561	0.0053161	-0.00097441	-3.817e-05	0.002945	0.003027	0.0081955	0.00736	0.068843	6.9766	4.536	29.728	148.93	113.74	274.26
1	4	0	15	38	4.9406e+06	4.713e+09	0.23561	0.0053159	-0.00097452	-3.8113e-05	0.002945	0.003027	0.0081955	0.0070401	0.068581	6.9766	4.5356	29.729	148.98	113.84	274.41
1	4	0	15	39	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.98	113.87	274.44
1	4	0	15	40	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.97	113.87	274.43
1	4	0	25	30	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.97	113.87	274.43
1	4	0	25	31	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	149.03	113.88	274.5
1	4	0	25	32	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.98	113.86	274.43
1	4	0	25	33	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.95	113.86	274.4
1	4	0	25	34	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	149	113.91	274.5
1	4	0	25	35	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.97	113.84	274.4
1	4	0	25	36	4.9404e+06	4.713e+09	0.23561	0.0053157	-0.00097451	-3.6669e-05	0.0029454	0.0030258	0.0081955	0.0070888	0.068581	6.9766	4.5353	29.729	149.01	113.76	274.36
1	4	0	25	37	4.9405e+06	4.713e+09	0.23561	0.0053159	-0.00097452	-3.8113e-05	0.002945	0.003027	0.0081955	0.0070644	0.068581	6.9766	4.5356	29.729	148.99	113.83	274.41
1	4	0	25	38	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.96	113.87	274.42
1	4	0	25	39	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.97	113.87	274.43
1	4	0	25	40	4.9407e+06	4.713e+09	0.23561	0.0053158	-0.00097453	-3.817e-05	0.0029454	0.0030271	0.0081955	0.0070158	0.068581	6.9766	4.5354	29.731	148.95	113.84	274.38

